Rotating black holes in Einstein-Dilaton-Gauss-Bonnet gravity with finite coupling

Among various strong-curvature extensions to General Relativity, Einstein-Dilaton-Gauss-Bonnet gravity stands out as the only nontrivial theory containing quadratic curvature corrections while being free from the Ostrogradsky instability to any order in the coupling parameter. We derive an approximate stationary and axisymmetric black-hole solution of this gravitational theory in closed form, which is quadratic in the black-hole spin angular momentum and of seventh order in the coupling parameter of the theory. This extends previous work that obtained the corrections to the metric only at the leading order in the coupling parameter, and allows us to consider values of the coupling parameter close to the maximum permitted by theoretical constraints. We compute some geometrical properties of this solution, such as the dilaton charge, the moment of inertia and the quadrupole moment, and its geodesic structure, including the innermost-stable circular orbit and the epicyclic frequencies for massive particles. The latter represent a valuable tool to test General Relativity against strong-curvature corrections through observations of the electromagnetic spectrum of accreting black holes.

==> anc/Epi_var.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{M/r^3 - (2*(M/r)^(5/2)*\[Chi])/r^2 + (3*M^3*(-2*M^2 + 3*M*r + r^2)*\[Chi]^2)/
   (2*r^7) + (M^4*Sqrt[M/r]*(18*M^2 - 17*M*r - 9*r^2)*\[Chi]^3)/(2*r^8) + 
  (M^5*(576*M^4 - 1044*M^3*r + 308*M^2*r^2 + 525*M*r^3 + 75*r^4)*\[Chi]^4)/
   (40*r^11) - (3*M^6*Sqrt[M/r]*(1332*M^4 - 1628*M^3*r - 79*M^2*r^2 + 
     820*M*r^3 + 195*r^4)*\[Chi]^5)/(80*r^12) + 
  \[Alpha]^2*(-(-2800*M^4 + 576*M^3*r + 330*M^2*r^2 + 520*M*r^3 + 15*r^4)/
     (480*M*r^9) + (Sqrt[M/r]*(-8400*M^4 + 2304*M^3*r + 1230*M^2*r^2 + 
       1640*M*r^3 + 69*r^4)*\[Chi])/(480*r^10) + 
    ((-28028000*M^8 + 29439200*M^7*r + 6842500*M^6*r^2 - 3753100*M^5*r^3 - 
       5953920*M^4*r^4 - 1614494*M^3*r^5 + 276175*M^2*r^6 + 218470*M*r^7 + 
       68607*r^8)*\[Chi]^2)/(392000*M*r^13) + 
    (Sqrt[M/r]*(1698732000*M^8 - 1471587600*M^7*r - 547791300*M^6*r^2 + 
       195236550*M^5*r^3 + 298935980*M^4*r^4 + 107084481*M^3*r^5 - 
       12513885*M^2*r^6 - 11188020*M*r^7 - 3521970*r^8)*\[Chi]^3)/
     (7056000*r^14) + ((643083840000*M^12 - 1049560243200*M^11*r + 
       193625107200*M^10*r^2 + 446397487200*M^9*r^3 + 36843866640*M^8*r^4 - 
       124061459088*M^7*r^5 - 76296004764*M^6*r^6 - 6434699844*M^5*r^7 + 
       6398118734*M^4*r^8 + 2988832140*M^3*r^9 + 362728800*M^2*r^10 + 
       62723250*M*r^11 - 39926925*r^12)*\[Chi]^4)/(987840000*M*r^17) - 
    (Sqrt[M/r]*(155239179480000*M^12 - 200096974123200*M^11*r - 
       9325838907000*M^10*r^2 + 92044918765800*M^9*r^3 + 
       18162548081370*M^8*r^4 - 19492575481764*M^7*r^5 - 
       15265895759037*M^6*r^6 - 2449156035492*M^5*r^7 + 
       1069881558207*M^4*r^8 + 590970520980*M^3*r^9 + 93636996900*M^2*r^10 + 
       12768827500*M*r^11 - 7800643950*r^12)*\[Chi]^5)/(65197440000*r^18)) + 
  \[Alpha]^3*(-(-7168000*M^7 - 4404960*M^6*r - 4458240*M^5*r^2 + 
       2741760*M^4*r^3 + 1495872*M^3*r^4 + 926730*M^2*r^5 + 429240*M*r^6 + 
       22995*r^7)/(1209600*M^3*r^12) + 
    (Sqrt[M/r]*(-236544000*M^7 - 119760480*M^6*r - 116557056*M^5*r^2 + 
       122091200*M^4*r^3 + 62259120*M^3*r^4 + 35290530*M^2*r^5 + 
       15513960*M*r^6 + 1163547*r^7)*\[Chi])/(13305600*M^2*r^13) + 
    ((-204864844800000*M^11 + 46265733360000*M^10*r + 
       55942712784000*M^9*r^2 + 173948392094400*M^8*r^3 - 
       15134447328000*M^7*r^4 - 62055597277800*M^6*r^5 - 
       31485564891000*M^5*r^6 - 13331291179360*M^4*r^7 - 
       928580751252*M^3*r^8 + 1701287859150*M^2*r^9 + 807578936010*M*r^10 + 
       287108629731*r^11)*\[Chi]^2)/(2281910400000*M^3*r^16) + 
    (Sqrt[M/r]*(96588703411200000*M^11 - 11230543524200000*M^10*r - 
       22684835441268000*M^9*r^2 - 75865304720805600*M^8*r^3 + 
       484746741556000*M^7*r^4 + 27989044275752700*M^6*r^5 + 
       13284609968348550*M^5*r^6 + 5643896627126940*M^4*r^7 + 
       618398971663473*M^3*r^8 - 699776376625755*M^2*r^9 - 
       338607815312910*M*r^10 - 120816537683985*r^11)*\[Chi]^3)/
     (326313187200000*M^2*r^17) - 
    ((-2286677511633715200000*M^15 + 1956339447057515520000*M^14*r + 
       608880383551440000000*M^13*r^2 + 561999844618577164800*M^12*r^3 - 
       1753267938928308633600*M^11*r^4 - 879257932601173171200*M^10*r^5 + 
       502144764143761872000*M^9*r^6 + 447927336580107011040*M^8*r^7 + 
       195559492969682129456*M^7*r^8 + 39495133761927838848*M^6*r^9 - 
       15903609416241720732*M^5*r^10 - 13714193933951469868*M^4*r^11 - 
       5142719463605754030*M^3*r^12 - 553313441303830350*M^2*r^13 + 
       176180604035328750*M*r^14 + 146534616199632375*r^15)*\[Chi]^4)/
     (2466927695232000000*M^3*r^20) + 
    (Sqrt[M/r]*(-105600293693179084800000*M^15 + 62732212653750559920000*M^14*
        r + 37131971629858913808000*M^13*r^2 + 35666277776716113727200*M^12*
        r^3 - 56316547360706030798400*M^11*r^4 - 43499808838229871745800*M^10*
        r^5 + 13862999665878763491000*M^9*r^6 + 16973051615901540134010*M^8*
        r^7 + 7313154901163609711724*M^7*r^8 + 1760391774250308432387*M^6*
        r^9 - 450512430510024497268*M^5*r^10 - 524385336591486742477*M^4*
        r^11 - 210385743822433959780*M^3*r^12 - 35195414118024989400*M^2*
        r^13 + 4678245703081557750*M*r^14 + 5057010675496783575*r^15)*
      \[Chi]^5)/(32070060038016000000*M^2*r^21)) + 
  \[Alpha]^4*(-(-1552526976000*M^10 + 209805926400*M^9*r + 
       9396769536*M^8*r^2 + 253460838400*M^7*r^3 - 37959989760*M^6*r^4 + 
       4800850560*M^5*r^5 + 12743931200*M^4*r^6 + 12949941312*M^3*r^7 + 
       7055407590*M^2*r^8 + 3473294440*M*r^9 + 222999315*r^10)/
     (14902272000*M^5*r^15) + (Sqrt[M/r]*(-65492691264000*M^10 + 
       14328102297600*M^9*r + 3053057470848*M^8*r^2 + 
       12591253875200*M^7*r^3 - 1194600377880*M^6*r^4 + 
       528135626304*M^5*r^5 + 705054550200*M^4*r^6 + 635560013088*M^3*r^7 + 
       331121668020*M^2*r^8 + 150919769000*M*r^9 + 13335359037*r^10)*\[Chi])/
     (193729536000*M^4*r^16) - ((1214495605619218802880000000*M^14 - 
       1025358004083740200473600000*M^13*r - 290387058000374976600960000*M^12*
        r^2 + 5957576595714310237440000*M^11*r^3 + 
       208442081184626688759360000*M^10*r^4 + 49305228131177081933688000*M^9*
        r^5 - 18870817186288800054907200*M^8*r^6 - 2590821195017672689072000*
        M^7*r^7 + 6114903120620239723268400*M^6*r^8 + 
       5350686213968957214639000*M^5*r^9 + 2254455225708937660889480*M^4*
        r^10 + 135198552482315830744236*M^3*r^11 - 375384963602161904358825*
        M^2*r^12 - 191741232424708198537305*M*r^13 - 68198590035656066244258*
        r^14)*\[Chi]^2)/(543266817043991040000000*M^5*r^19) + 
    (Sqrt[M/r]*(4217261461096274070480000000*M^14 - 
       3216842423533714388212800000*M^13*r - 1196191889549525055227040000*
        M^12*r^2 + 64016352287095193037360000*M^11*r^3 + 
       662550863558650550634150000*M^10*r^4 + 208635114996191593784529000*M^9*
        r^5 - 74344913993273732535018600*M^8*r^6 - 15896548422055026406989000*
        M^7*r^7 + 15549844129036984376278200*M^6*r^8 + 
       16191396709547063588695800*M^5*r^9 + 6822375226532744144774690*M^4*
        r^10 + 649737619130026122518823*M^3*r^11 - 1129304579435861286999255*
        M^2*r^12 - 578045364026628753969285*M*r^13 - 205442270132719446239985*
        r^14)*\[Chi]^3)/(543266817043991040000000*M^4*r^20) + 
    ((1135072343517859064843965440000000*M^18 - 
       1653277631143977913443393024000000*M^17*r + 
       132527897001344112024187791360000*M^16*r^2 + 
       606785738642799588008297441280000*M^15*r^3 + 
       178010377141951181544087571200000*M^14*r^4 - 
       152029651360860846111450693600000*M^13*r^5 - 
       121419444168300748908583134662400*M^12*r^6 + 
       2563266011662204577067802780800*M^11*r^7 + 
       16285015717004812228716019809600*M^10*r^8 + 
       1667083411167252571998471985200*M^9*r^9 - 
       4012307757290769694599781598400*M^8*r^10 - 
       2468132327926971353921578457908*M^7*r^11 - 
       548683019445604188765153359574*M^6*r^12 + 
       294386378582997999905585652531*M^5*r^13 + 
       221050000324797274527045753604*M^4*r^14 + 
       82809095557929122850236483715*M^3*r^15 + 1207857472068517714651382175*
        M^2*r^16 - 6797948710099425121590311250*M*r^17 - 
       3748661066497608910476506250*r^18)*\[Chi]^4)/
     (38561078673782484019200000000*M^5*r^23) + 
    (Sqrt[M/r]*(-427778533831885330136596313760000000*M^18 + 
       527945075943103171133373456864000000*M^17*r + 
       45770894251349704905519317185920000*M^16*r^2 - 
       207916658624485299950127779112000000*M^15*r^3 - 
       72975125750943607696246620338460000*M^14*r^4 + 
       40573431750866840945794842066900000*M^13*r^5 + 
       42858874655590746526235244993155400*M^12*r^6 + 
       1863480193617984889205990014315200*M^11*r^7 - 
       6120369299648345766088029299661600*M^10*r^8 - 
       1302349379819325333860583826261200*M^9*r^9 + 
       984953861075166434283662623434600*M^8*r^10 + 
       741598145745511520265836893858428*M^7*r^11 + 
       196041454868904599018197214412849*M^6*r^12 - 
       76137538531975663416024221203626*M^5*r^13 - 
       69117878335909972391906034899199*M^4*r^14 - 
       28162596559583301048575632745910*M^3*r^15 - 
       2616708075183347842369049724750*M^2*r^16 + 
       1613573305017440368089422720500*M*r^17 + 
       1007110586266373210870647155900*r^18)*\[Chi]^5)/
     (3933230024725813369958400000000*M^4*r^24)) + 
  \[Alpha]^5*(-(-29560314527744000*M^13 - 17512044181632000*M^12*r - 
       17892207665418240*M^11*r^2 + 10457241648979840*M^10*r^3 + 
       4627666092541440*M^9*r^4 + 3088504861151424*M^8*r^5 + 
       131219332907520*M^7*r^6 - 219344253328200*M^6*r^7 - 
       1945732176960*M^5*r^8 + 111011070930760*M^4*r^9 + 
       91849317111552*M^3*r^10 + 49680292391730*M^2*r^11 + 
       25652965177840*M*r^12 + 1776721541595*r^13)/(127861493760000*M^7*
      r^18) + (Sqrt[M/r]*(-4860850739576832000*M^13 - 
       2415131391568896000*M^12*r - 2428499624441425920*M^11*r^2 + 
       2296258045811119104*M^10*r^3 + 954137643942412800*M^9*r^4 + 
       575210292640632000*M^8*r^5 + 26593862313853120*M^7*r^6 - 
       31249268010455040*M^6*r^7 + 7141817926365408*M^5*r^8 + 
       23622226487860000*M^4*r^9 + 17989672603102200*M^3*r^10 + 
       9290380455092880*M^2*r^11 + 4408171931523360*M*r^12 + 
       416818873658187*r^13)*\[Chi])/(6520936181760000*M^6*r^19) - 
    ((378556878471566110095881016115200000000*M^17 - 
       41979109490152774329391237716480000000*M^16*r - 
       66435904770430229874389318985216000000*M^15*r^2 - 
       302804281985031819001175891101977600000*M^14*r^3 + 
       5030618533212108234764608343861760000*M^13*r^4 + 
       83710888921535855507191096623590400000*M^12*r^5 + 
       48601105560182342344225662610698240000*M^11*r^6 + 
       9746735309127419751308979471612960000*M^10*r^7 - 
       5706996677923857529286952015516288000*M^9*r^8 - 
       3297138967919413148512075972303996800*M^8*r^9 + 
       156005624369388620177727653773496000*M^7*r^10 + 
       946945125079115483132419380564846600*M^6*r^11 + 
       596169350354603936517561497539854000*M^5*r^12 + 
       220836689784810762183764562963163520*M^4*r^13 + 
       1352160805758602922526084326549864*M^3*r^14 - 
       48361210021533632824398375991766925*M^2*r^15 - 
       24539023211853964730731884263639445*M*r^16 - 
       8752617400781488999569439132414917*r^17)*\[Chi]^2)/
     (66628916618855278487095296000000000*M^7*r^22) + 
    (Sqrt[M/r]*(418121317694999029296454366364467200000000*M^17 - 
       25662666593093143699526234321848320000000*M^16*r - 
       70044588215596683063942920006734080000000*M^15*r^2 - 
       321335623173417058914775698252176755200000*M^14*r^3 - 
       6633388135730646390907142180986901760000*M^13*r^4 + 
       96241190586105349102396556728916265600000*M^12*r^5 + 
       51143765284912002462349976311268333760000*M^11*r^6 + 
       10671091515652633179869906271862822080000*M^10*r^7 - 
       6829524328650107518513101283886347632000*M^9*r^8 - 
       3997300413038867781812521343695114099200*M^8*r^9 - 
       62848552341100146698123711721374472000*M^7*r^10 + 
       907747435622620124904936619022868671400*M^6*r^11 + 
       593109655059519173341504251839163099600*M^5*r^12 + 
       211623480549580972989731982248268630880*M^4*r^13 + 
       6758120167060265871735304489424067696*M^3*r^14 - 
       48389739885014250885827250188466731010*M^2*r^15 - 
       24388089868398629393350020764287695195*M*r^16 - 
       8664219174190904111364033993156376470*r^17)*\[Chi]^3)/
     (21521140067890254951331780608000000000*M^6*r^23) - 
    ((-1134354072337232865840608486172920060313600000000*M^21 + 
       837607749669034347506414884033484281098240000000*M^20*r + 
       346614882148418134387845096077603324995584000000*M^19*r^2 + 
       429017053860529024005254683937311349663232000000*M^18*r^3 - 
       735017286687138301098952706749614559147299840000*M^17*r^4 - 
       435131057948076541143656750807649091172229120000*M^16*r^5 + 
       158388018548777625391949202678897126422872320000*M^15*r^6 + 
       193353335427943517893603711753758605944277760000*M^14*r^7 + 
       70295132306560724876448652170513107535094080000*M^13*r^8 - 
       9997159402860492627248873799228079483157644800*M^12*r^9 - 
       18358134718410351070899243341653916520663974400*M^11*r^10 - 
       5462936181135480675731424661336415957925004800*M^10*r^11 + 
       1328035837004087428542770113855599796800690000*M^9*r^12 + 
       1816608909733746082692460796986625094049256400*M^8*r^13 + 
       799468492626852262694879947467602580240458444*M^7*r^14 + 
       91100123993797375481103341765765659483157022*M^6*r^15 - 
       135568542268403780593081566504751205084807373*M^5*r^16 - 
       85156008614378270653515344257288294102478362*M^4*r^17 - 
       28514170434799109716341471337429947957782895*M^3*r^18 + 
       2069853387273931165805152263918452478266475*M^2*r^19 + 
       3979086782141370432395212660749528064940250*M*r^20 + 
       1861848301022887252989736211441176848051900*r^21)*\[Chi]^4)/
     (13748134698169652668009768088002560000000000*M^7*r^26) + 
    (Sqrt[M/r]*(-77973987845036329139789220575583588748492800000000*M^21 + 
       43672319369066974616376073868745253270702080000000*M^20*r + 
       27994973789674676468572490881732824651151872000000*M^19*r^2 + 
       33255509919463595142806478042381758762557363200000*M^18*r^3 - 
       38332192429209897319384275562786802579511598080000*M^17*r^4 - 
       31382964414067430676940558832919469468543367040000*M^16*r^5 + 
       7446167135048861796525547751952759235420784640000*M^15*r^6 + 
       11856456433725666602925562128420870333861588960000*M^14*r^7 + 
       4559875386245578252119394523485532328367440960000*M^13*r^8 - 
       446085250054457162030382686006479260532789641600*M^12*r^9 - 
       1186547836416775141584689405738017343045574652800*M^11*r^10 - 
       412925389822585228066646632662636789876373539600*M^10*r^11 + 
       42218923252119365671222445723117772838801107000*M^9*r^12 + 
       98465643507363834542644707449835254734306200600*M^8*r^13 + 
       46242071226955429501644064084210540551514898988*M^7*r^14 + 
       6332712575397170792809904512956254058741079434*M^6*r^15 - 
       7176912042950826584768869040099797877925509151*M^5*r^16 - 
       5084163805574762521618852455190486129421579509*M^4*r^17 - 
       1875329108447709088859326608250208454074363910*M^3*r^18 - 
       63463801842104589379529832703293842332435650*M^2*r^19 + 
       184299554156530788005989873219705518470316250*M*r^20 + 
       93372835430646375428253789519241805969574900*r^21)*\[Chi]^5)/
     (261214559265223400692185593672048640000000000*M^6*r^27)) + 
  \[Alpha]^6*(-(-1487414852481035878400000*M^16 + 10650819523976626176000*
        M^15*r - 222225324218382904473600*M^14*r^2 + 217484192759813769101312*
        M^13*r^3 - 51302765855526056202240*M^12*r^4 + 51249895599951487057920*
        M^11*r^5 + 24965206752523951513600*M^10*r^6 + 19338756713604496896000*
        M^9*r^7 + 5026876402008461704704*M^8*r^8 - 137536252722504796160*M^7*
        r^9 - 748226066627791992240*M^6*r^10 + 114047057196664225920*M^5*
        r^11 + 512909745295508761200*M^4*r^12 + 389825226599883826752*M^3*
        r^13 + 211154543331974432190*M^2*r^14 + 111324502561257225240*M*
        r^15 + 8051580399132134865*r^16)/(569668984838553600000*M^9*r^21) + 
    (Sqrt[M/r]*(-94665835164691267276800000*M^16 + 9366853701469017341952000*
        M^15*r - 8901590952544272031795200*M^14*r^2 + 
       18634336897728416145555456*M^13*r^3 - 1767534533693049945807360*M^12*
        r^4 + 4299522431135081216317440*M^11*r^5 + 1882221233333856629614400*
        M^10*r^6 + 1339097194280337774547200*M^9*r^7 + 
       329534979861826129827744*M^8*r^8 - 8655884217626845239040*M^7*r^9 - 
       37790533643182214141520*M^6*r^10 + 19757838097865811962304*M^5*r^11 + 
       40622959350866786693800*M^4*r^12 + 28712552015995044541344*M^3*r^13 + 
       14819561057766011499810*M^2*r^14 + 7161390126437051505000*M*r^15 + 
       703708126884148587201*r^16)*\[Chi])/(10823710711932518400000*M^8*
      r^22) + ((-10184989624925356564445448312728021162240117760000000000*
        M^20 + 6664396104755525114286558444781155130162522521600000000*M^19*
        r + 1980294588138401031535951340829338465548876023168000000*M^18*
        r^2 + 1298121717226854355083923343446571536206251281894400000*M^17*
        r^3 - 1255920208734574952474325270943865760704248564032000000*M^16*
        r^4 - 252439462768992736430565472070495456500127496537600000*M^15*
        r^5 + 9610810987767573940041510177287326745607225972000000*M^14*r^6 - 
       96180293684058354089769676661081362708267606531200000*M^13*r^7 - 
       88653798669920425199110203364186023383553816956160000*M^12*r^8 - 
       43982554329893924644938712307683005283576977963312000*M^11*r^9 + 
       636829753950507753556433177511983606267585035248000*M^10*r^10 + 
       9669005444275197547978772060594840762205615258945600*M^9*r^11 + 
       4402781728749539728940599288411192411773820135793760*M^8*r^12 - 
       974711180245802178483392537345375377957611803650400*M^7*r^13 - 
       1881695726593999300994312346771726536143833577186200*M^6*r^14 - 
       1091732053692895428328245884310060671266254820229880*M^5*r^15 - 
       385317525697093902077353430034381161728965577487720*M^4*r^16 + 
       15824095511860098532569647617974927329055784430796*M^3*r^17 + 
       103051186636132161393666001081489406071981017930375*M^2*r^18 + 
       52453423564705118268731911324045603116240923930520*M*r^19 + 
       18621580328019523877200583937025470861918448477062*r^20)*\[Chi]^2)/
     (127881766921238359383270532351650164490240000000000*M^9*r^25) + 
    (Sqrt[M/r]*(71615260930275249184203036061365497126236112640000000000*
        M^20 - 44630341045030780692875402037065704988422477747200000000*M^19*
        r - 16008764643190085905224003879822193881252539522688000000*M^18*
        r^2 - 7785761477377629336058666210753590091988374210982400000*M^17*
        r^3 + 8496960395463499885392834802975175318524089280032000000*M^16*
        r^4 + 2521171883118268008914355209675478335553468734025600000*M^15*
        r^5 - 347496613483474210161029266151568053721112124138400000*M^14*
        r^6 + 592355584113566479756191934701029664909731716490640000*M^13*
        r^7 + 514880843971292757084755125567345516874439471624960000*M^12*
        r^8 + 281582819017901561381998283631818211188961492452712000*M^11*
        r^9 - 14470189902661907949951221915774081348230814242728000*M^10*
        r^10 - 71022291173697413234531900626238167689711364962357600*M^9*
        r^11 - 33766200599686329406604300845978960142030148904517760*M^8*
        r^12 + 4280172744444609239456496162954309394666957385859600*M^7*
        r^13 + 11453461759347289540218920594665992562321189995639000*M^6*
        r^14 + 6733086299801123361143468269533669716474199875793300*M^5*
        r^15 + 2239159261108552003529898381451886707670769181376320*M^4*
        r^16 - 62076143675410304297687095696576933486786266186006*M^3*r^17 - 
       652712973406123918019770685998654185543069551779065*M^2*r^18 - 
       327908175665045569946576788879513566229157384675730*M*r^19 - 
       115685772251161601363459099902724809431024243190155*r^20)*\[Chi]^3)/
     (255763533842476718766541064703300328980480000000000*M^8*r^26) - 
    ((-107555870829976960205208652907456481522925072738537635840000000000*
        M^24 + 
       136201006449908389035404958915542061195245188372230517555200000000*
        M^23*r + 
       508501613131869795292132493915859707793163168876551045120000000*M^22*
        r^2 - 
       36492827133636555296809982007593619116937701964803618810265600000*M^21*
        r^3 - 
       24409362692484911164075922540937507357979983836113272767692800000*M^20*
        r^4 + 
       6513466714861172189095204821111325137802615460258102803046400000*M^19*
        r^5 + 
       8736322567465823077486771666524009281901941261082794425374720000*M^18*
        r^6 + 168473646188829463980755032751268905156400689192131808555520000*
        M^17*r^7 - 
       326321955663196133951926306826359123715360211857761140810240000*M^16*
        r^8 + 428995386144481765703691015195703536550917206598659272485504000*
        M^15*r^9 + 
       513873699764569060665031841753362464617739064675518714633408000*M^14*
        r^10 + 
       113342522643613165442775831727158314343417121655214498428140800*M^13*
        r^11 - 90392870297688666325833757207490268176527360056920037496043520*
        M^12*r^12 - 
       85518504718684455192042277431373288167374922009978416538168960*M^11*
        r^13 - 17975582689224021947865877303168700034784598667435507083688960*
        M^10*r^14 + 
       10917469890051125312488734667215695619925407354929249445442560*M^9*
        r^15 + 11132211167037252176628362610655042463335638880501829262933120*
        M^8*r^16 + 
       4247575997509148554798150075533120041523666326707969066243648*M^7*
        r^17 + 210726724658521349769807802838285011271591529180427652371944*
        M^6*r^18 - 
       974113049262443932744554156829350770206811896261254367621236*M^5*
        r^19 - 547876904573827619183030633916059577256245535164137344356184*
        M^4*r^20 - 
       167910001464141035135983931424848331173113188583511932233555*M^3*
        r^21 + 28815638191694750936100350558105433551092431731055612157950*
        M^2*r^22 + 
       34044240770515103033576668147743979365930741860873285592825*M*r^23 + 
       14572261585052236571579284081411472282573935096067038621695*r^24)*
      \[Chi]^4)/(78643542278426137161548635235077594844681325772800000000000*
      M^9*r^29) + 
    (Sqrt[M/r]*
      (-27436354169567775315893392767621832682138078505539234933760000000000*
        M^24 + 
       30631708195760662517176474461417060552871921791925702415769600000000*
        M^23*r + 
       3976097984296172388412134164205071798394129622895113099737600000000*
        M^22*r^2 - 
       8781656561630067367894011668201286462596504449931781339983155200000*
        M^21*r^3 - 
       5845540609337551341018517946602107864447717826280624580908697600000*
        M^20*r^4 + 
       1081841798391898171977371375264050129421499182500910984671411200000*
        M^19*r^5 + 
       2238062469845709045792898416650351505927562743613226023901005440000*
        M^18*r^6 + 
       111692008779641114209298531624549402362070435267432102346756480000*
        M^17*r^7 - 
       149836189180109677045534571606179090643183012705216556192900960000*
        M^16*r^8 + 
       57382768789526053764390021851781132112310820230811698303295168000*M^15*
        r^9 + 
       103988510810515041006299319897113582646748694800707541788640944000*
        M^14*r^10 + 
       28923713716317780281679282256065992527272452846302956173301177600*M^13*
        r^11 - 
       19144212634477974366137043577867250201117187592774788770306715840*M^12*
        r^12 - 
       20293320920906209722860116048530147167160897530203237096076555520*M^11*
        r^13 - 
       5410208651600349529795322116160136032055760963539585509738689920*M^10*
        r^14 + 
       1752795045420528673267340463933409983145751547511968058531857120*M^9*
        r^15 + 
       2280122598061266184294093464696559562372743239849478163077925640*M^8*
        r^16 + 
       902341522173439030279968925713010810001652071843732513762533296*M^7*
        r^17 + 63150521199245809452369509085264626814646227537349920201553668*
        M^6*r^18 - 
       194818368849767716340817392813143665410906627157763537576375152*M^5*
        r^19 - 
       120569822911745823102404081120877538465443275236793373870674088*M^4*
        r^20 - 41459055506841311812391339113152109398913501811943711759842325*
        M^3*r^21 + 
       1399170149055626394489508369377965013335595898540483911288150*M^2*
        r^22 + 5905132778985426616650595236204540339501697294964802992550725*
        M*r^23 + 
       2673850629952453056926979283738635745719014683815086857141650*r^24)*
      \[Chi]^5)/
     (5426404417211403464146855831220354044283011478323200000000000*M^8*
      r^30)) + \[Alpha]^7*
   (-(-5300765877699279021146112000000*M^19 - 3319555928333057598369300480000*
        M^18*r - 3584894983571822453069709312000*M^17*r^2 + 
       1566105969232072399508480983040*M^16*r^3 + 
       609364539632758448112052469760*M^15*r^4 + 
       614772606737538289101714831360*M^14*r^5 - 
       37686628859752503694157316096*M^13*r^6 - 1391963661846098198668062720*
        M^12*r^7 + 21490356038854795920492134400*M^11*r^8 + 
       28995046995718047375385013760*M^10*r^9 + 14601013360234195762426890240*
        M^9*r^10 + 3454495212377350038458905344*M^8*r^11 - 
       225624049169797917635476480*M^7*r^12 - 594837986155219377713142000*M^6*
        r^13 + 234123703374168937569651840*M^5*r^14 + 
       600704448609287020462223760*M^4*r^15 + 438620443554274350705528192*M^3*
        r^16 + 237724901872286420584522530*M^2*r^17 + 
       127153580734793634308927640*M*r^18 + 9447318461561281540133895*r^19)/
     (618250355865585451008000000*M^11*r^24) + 
    (Sqrt[M/r]*(-4472722389283031697218076672000000*M^19 - 
       2380298447195719514520007311360000*M^18*r - 
       2544907433884623035441824923648000*M^17*r^2 + 
       1893930317755222427486785692303360*M^16*r^3 + 
       730712666326160297421731198140416*M^15*r^4 + 
       617142730811243515174551503001600*M^14*r^5 - 
       20473720204126746489636436705280*M^13*r^6 + 
       9200294933996618077899995504640*M^12*r^7 + 
       24460746441729854107897431429120*M^11*r^8 + 
       27561026125772472385236035115264*M^10*r^9 + 
       13081245966917663507692141593600*M^9*r^10 + 
       2883175598823180345762049526400*M^8*r^11 - 
       178315919251541996902856919040*M^7*r^12 - 
       331352877845924687670582384720*M^6*r^13 + 
       398986100385568704202624619904*M^5*r^14 + 
       634615217251032501105410989200*M^4*r^15 + 
       432676917205179528999563606160*M^3*r^16 + 
       223248514780282489276941895590*M^2*r^17 + 
       109257149488508390998630081080*M*r^18 + 10994789225565019456407827001*
        r^19)*\[Chi])/(156417340033993119105024000000*M^10*r^25) + 
    ((-5147554975250265324520023476804694806621745053214724023386112000000000\
0000*M^23 + 
       5864516739029968940490535310648964586728899620358971611611136000000000\
00*M^22*r + 
       4426971308294043655172792212034348101387690369336566022360989696000000\
000*M^21*r^2 + 
       4068338930093895854018333895251868098563296697194954166250089021440000\
0000*M^20*r^3 + 
       2124782543128473268832442748223248405094876424700299953886756864000000\
000*M^19*r^4 - 
       8263644906747330726650782147115977574810302247667078363387966658560000\
000*M^18*r^5 - 
       6793179921591036534492892915689728045045383503117927574689813135360000\
000*M^17*r^6 - 
       1210360152287134569422103856415366141324889455276691947487480763392000\
000*M^16*r^7 + 
       8400397411735762431044839255901041334264720687970573726829600673280000\
00*M^15*r^8 + 
       3129531842941703311976483803749950388207242236474250223318393797472000\
00*M^14*r^9 - 
       9809444492815781049453903131413807952519172486552065366386874011392000\
0*M^13*r^10 - 
       1354532788442054059661410691589815774202515326690294700809077379584000\
00*M^12*r^11 - 
       4466954290749000345646712906026189190536295586725499424662127855776000\
0*M^11*r^12 + 
       6465807837637245189425948645099839986096809018887194364600966332000000*
        M^10*r^13 + 129318458782124818279667655330767034056797163693536655924\
32777954464000*M^9*r^14 + 
       4875034950056917856686378694646178289001551292358183697913449711942400*
        M^8*r^15 - 1983342850542403974859730711284977271548080845346179049198\
201550280000*M^7*r^16 - 
       2811957619223522124444007676048393860101160330663429697069248402333800*
        M^6*r^17 - 1547143247012934215510614730618753409830101616582477486866\
605394830000*M^5*r^18 - 
       521671828955150113389193956407590203621229788777991577788356769267360*
        M^4*r^19 + 
       47085696230323757496213360403360966167350575547809277694148676874648*
        M^3*r^20 + 
       165248293602416478257435036502553780746242646577180989719632498407525*
        M^2*r^21 + 
       84305676341552170497794942754471985217075296526142652734241342995885*M*
        r^22 + 
       29709066345025024071663468792560326972154226345995290361762403297531*
        r^23)*\[Chi]^2)/
     (177105540327767863221901308124481589869563786493118382080000000000000*
      M^11*r^28) + (Sqrt[M/r]*(4121725018792856406715810897600347079309188868\
176051024544137216000000000000*M^23 + 
       1864924214999705992728934097073146627633864777763055994843013120000000\
0000*M^22*r - 
       3898670271531417176881275603466292785643150298573523207079443415040000\
00000*M^21*r^2 - 
       3198489714368494695716446410843835626141902265127243117703547924480000\
000000*M^20*r^3 - 
       2143237743526187517851970214125499541610931964988563071569744467558400\
00000*M^19*r^4 + 
       7320915715092868544309903074679603792173468640479901471646183815731200\
00000*M^18*r^5 + 
       5349028487328567581958718275990835615951490688564151786414698486758400\
00000*M^17*r^6 + 
       9982946956136132652294716723682097550080899991673871683218897686988800\
0000*M^16*r^7 - 
       7907858299145347667903738927372299123713795836002109512598650040908800\
0000*M^15*r^8 - 
       2922525644542552328177484757485269696033780931955069941533001729958080\
0000*M^14*r^9 + 
       5887916736970603690908380412186029476622953404399753963866847141857280\
000*M^13*r^10 + 
       1007058169030208606776477437430665992870053740369958577910687941118720\
0000*M^12*r^11 + 
       3184368891125208365081926516706619078185130018849575043387562721778240\
000*M^11*r^12 - 
       7280371653154594867713100819836854392953487639963969054327638886015200\
00*M^10*r^13 - 
       1109120505697539919520915745370752737752764496756204139801679923741856\
000*M^9*r^14 - 
       4354161276905738602272714448021041424409737566539442960250622115529536\
00*M^8*r^15 + 
       1223083621739695639142677229499800488651850733923782145248590710304720\
00*M^7*r^16 + 
       1995819243859659359559969911403818765660093668214565107076282881974602\
00*M^6*r^17 + 
       1093593774988257612879891515419162878516538651147445818644076213036068\
00*M^5*r^18 + 
       3394075109732892310460589278723480380453505251866051488379240470545784\
0*M^4*r^19 - 
       3210560771984204435589225406055803114432133240698878491194399130832072*
        M^3*r^20 - 1224633232859017041872675493588168269970906804150220317845\
4313549154430*M^2*r^21 - 
       6136680387594677413842143068971140186593643235918454916742761965287135*
        M*r^22 - 214580219381499995579306695236043452306327595055805859838563\
8617100960*r^23)*\[Chi]^3)/
     (4073427427538660854103730086863076566999967089341722787840000000000000*
      M^10*r^29) - ((-1019813724116629375588102239153184433532336666956553194\
9001377148504637440000000000000*M^27 + 63858588522251482326024591757956012089\
33856880604943561220316166781245849600000000000*M^26*r + 
       3182840597985545286492790194188304168362127571701787180762429997580396\
527616000000000*M^25*r^2 + 50267937808128222763293301243359913530809454437594\
72048170765885310217171763200000000*M^24*r^3 - 572165380405309596755803745564\
3884699475919063016631688299628071022775723622400000000*M^23*r^4 - 
       4009449614440615407268742944558514141498443052358967507906903161106398\
434426880000000*M^22*r^5 + 65287065129862311869445790107598908590456590237141\
5712531596534812740654080000000000*M^21*r^6 + 1585414365707194938146095077941\
684208315910622332826824787890377709111022444544000000*M^20*r^7 + 
       6829288838395555135086838150354173866867074456066817900743851841732735\
52249856000000*M^19*r^8 - 109357202347561133635529956920614503763815718736339\
169608733037583786896622028800000*M^18*r^9 - 16550701704514867139395816627065\
9851633738351763325810203646290595132704318005760000*M^17*r^10 - 
       3334712144026413491252125685502865997146487429971752158387446169614773\
2492398080000*M^16*r^11 + 219116415850896336910985035299987710942510911911826\
77321887570908751576276653440000*M^15*r^12 + 15186175092098292252936570231782\
638650699619186054337420615946583266078556770240000*M^14*r^13 + 
       1560599310444720417303555567272338629662059864997294226597826089332574\
151691424000*M^13*r^14 - 2927372251186614334397180752021077906569808828167340\
730920912257860330122470476800*M^12*r^15 - 1976172475862924140382647623747967\
530935670445739941951334871412717388286222902400*M^11*r^16 - 
       2657548553712208757800665021710975474470171247409011349310789481684133\
10032172800*M^10*r^17 + 36133751818991421778169935463900516285434998333557401\
5095396618850316221746416800*M^9*r^18 + 2936064505170028233278174766420139469\
36348777635811489041082988349122784530014880*M^8*r^19 + 
       9920955928374202129058268046574133306573684107552408960264358722823182\
3693428984*M^7*r^20 - 3080070826409393527628685120288215972764342948937752382\
396167580248771951210548*M^6*r^21 - 29188237479603003607402996066689854556648\
251891124965979202418292722688943800858*M^5*r^22 - 15086946812197451854532214\
459823469290121713939758288891363783314768287047060612*M^4*r^23 - 
       4198246713613849680420832249526224772312818730837051778377773647822764\
491701045*M^3*r^24 + 12077654339063840427384922916084479413334562405221647528\
93675876681138150910350*M^2*r^25 + 116685817936598651151706205301153537987770\
0480636689101503743987880438734732875*M*r^26 + 470211602480042586162276070533\
775374709496370777470112510890666039478408154725*r^27)*\[Chi]^4)/
     (18787789484858985699629893846528865533673235006815876916587790336000000\
00000000*M^11*r^32) + 
    (Sqrt[M/r]*(-111513847732325433087598523851670174167935372236038489667906\
630012224143360000000000000*M^27 + 559236814319431865578540335401028814228301\
53199524651522679575471888792780800000000000*M^26*r + 38751927824479781079953\
634779215989398911827989808154642630472080149370404864000000000*M^25*r^2 + 
       5768739263616765312149558329388173242751945205246776033394041238342031\
3432883200000000*M^24*r^3 - 4990794595679730937567705391355977199816546238774\
0786748391505317764807805173760000000*M^23*r^4 - 4510711732071413456313487098\
4145681611475603017462231422423308304371095969413120000000*M^22*r^5 + 
       4815853803002707466855897812922835566224887706447885774225775261733683\
200235520000000*M^21*r^6 + 15910472908898335530936571926768613202668051078032\
501119917767529209925690937856000000*M^20*r^7 + 73145094233371982513634172926\
92550301999584447109338502270532558197959915202560000000*M^19*r^8 - 
       9797214157802634414395832802011431224006058919112310148323627089132063\
52061043200000*M^18*r^9 - 184471165464376045091263029237627165232881562169567\
4871574925107466348888431735040000*M^17*r^10 - 434800902675904318016934400604\
649561576927454325973957868639408697404661240651520000*M^16*r^11 + 
       1912071955341334021447041532979425900287137363522280898460558847712136\
89552402560000*M^15*r^12 + 15297214290984599873572221537410340899238507594621\
3711557921321518764910968030720000*M^14*r^13 + 183634897437200067224883974931\
24305970615353227486908085471869978524792786009856000*M^13*r^14 - 
       2912467542452646639456467375113735974385654254160817970515796913098751\
3189615795200*M^12*r^15 - 206928832967811893534640343962691888471373415525180\
99051495852183321921251734089600*M^11*r^16 - 38532595498843437788048415212740\
98691468156659209801423336513443924760590155991200*M^10*r^17 + 
       2940742424075822419937136501953362725710130034306376531174752286921054\
002560049200*M^9*r^18 + 26827330537137584231997819098460609774885287607459989\
09426049785031470582267172720*M^8*r^19 + 920981523180434108966946378722504973\
412394297174178024839359327234701020093448216*M^7*r^20 - 
       1352798760653893342022684196801353694155449542718551461552986766631898\
9539247572*M^6*r^21 - 2596270383134731706528203325847436105483602857975340144\
66341017698334130582113302*M^5*r^22 - 145656195686756806984354700727206717997\
370382963685457897913526082887171434373258*M^4*r^23 - 46467398774763636928423\
377611335855378590986304211080513181465626537381484178595*M^3*r^24 + 
       5142002971306507940577739911208118182880207762169916287224123315933669\
383378650*M^2*r^25 + 90101894364391158458412496619803033867286710944186397278\
44038636199550547680125*M*r^26 + 37844441689639544481167919902669238627342773\
67603762356891118817937986253917800*r^27)*\[Chi]^5)/
     (56363368454576957098889681539586596601019705020447630749763371008000000\
00000000*M^10*r^33)), M/r^3 - (6*(M/r)^(5/2)*\[Chi])/r^2 + 
  (M^3*(-6*M^2 + 25*M*r + 9*r^2)*\[Chi]^2)/(2*r^7) + 
  (M^4*Sqrt[M/r]*(54*M^2 - 59*M*r - 39*r^2)*\[Chi]^3)/(2*r^8) + 
  (3*M^5*(192*M^4 - 988*M^3*r + 436*M^2*r^2 + 715*M*r^3 + 125*r^4)*\[Chi]^4)/
   (40*r^11) - (M^6*Sqrt[M/r]*(11988*M^4 - 17052*M^3*r - 1991*M^2*r^2 + 
     11100*M*r^3 + 3315*r^4)*\[Chi]^5)/(80*r^12) + 
  \[Alpha]^2*(-(-2800*M^4 + 576*M^3*r + 330*M^2*r^2 + 520*M*r^3 + 15*r^4)/
     (480*M*r^9) + (Sqrt[M/r]*(-5200*M^4 + 1344*M^3*r + 750*M^2*r^2 + 
       1080*M*r^3 + 45*r^4)*\[Chi])/(160*r^10) + 
    ((-84084000*M^8 + 151037600*M^7*r + 36638700*M^6*r^2 - 33305700*M^5*r^3 - 
       36975460*M^4*r^4 - 9566106*M^3*r^5 + 1992603*M^2*r^6 + 1405194*M*r^7 + 
       580713*r^8)*\[Chi]^2)/(1176000*M*r^13) + 
    (Sqrt[M/r]*(3614436000*M^8 - 3259930800*M^7*r - 1469090700*M^6*r^2 + 
       347746050*M^5*r^3 + 697653340*M^4*r^4 + 276702435*M^3*r^5 - 
       25255851*M^2*r^6 - 28309836*M*r^7 - 13816998*r^8)*\[Chi]^3)/
     (7056000*r^14) + ((643083840000*M^12 - 1982081203200*M^11*r + 
       531762739200*M^10*r^2 + 1145743855200*M^9*r^3 + 126457838640*M^8*r^4 - 
       320029064208*M^7*r^5 - 191489954124*M^6*r^6 - 11248086324*M^5*r^7 + 
       20047038254*M^4*r^8 + 10621426500*M^3*r^9 + 1650313350*M^2*r^10 - 
       120136950*M*r^11 - 131357025*r^12)*\[Chi]^4)/(987840000*M*r^17) + 
    (Sqrt[M/r]*(-348655534920000*M^12 + 492985715745600*M^11*r + 
       43211985201000*M^10*r^2 - 252407195825400*M^9*r^3 - 
       67852070519310*M^8*r^4 + 43861750264332*M^7*r^5 + 
       41659270290351*M^6*r^6 + 7317678944916*M^5*r^7 - 
       2983079690061*M^4*r^8 - 2184384876060*M^3*r^9 - 
       496664843460*M^2*r^10 + 1988462300*M*r^11 + 38317060650*r^12)*
      \[Chi]^5)/(65197440000*r^18)) + 
  \[Alpha]^3*(-(-7168000*M^7 - 4404960*M^6*r - 4458240*M^5*r^2 + 
       2741760*M^4*r^3 + 1495872*M^3*r^4 + 926730*M^2*r^5 + 429240*M*r^6 + 
       22995*r^7)/(1209600*M^3*r^12) + 
    (Sqrt[M/r]*(-122880*M^7 - 67104*M^6*r - 66816*M^5*r^2 + 60224*M^4*r^3 + 
       31872*M^3*r^4 + 18966*M^2*r^5 + 8760*M*r^6 + 657*r^7)*\[Chi])/
     (3840*M^2*r^13) + ((-204864844800000*M^11 + 165263134960000*M^10*r + 
       188846706384000*M^9*r^2 + 269679245371200*M^8*r^3 - 
       46980671897600*M^7*r^4 - 130522594284600*M^6*r^5 - 
       66196759483800*M^5*r^6 - 28282873244560*M^4*r^7 - 
       2443507078716*M^3*r^8 + 3340432615608*M^2*r^9 + 1837758202434*M*r^10 + 
       802198262943*r^11)*\[Chi]^2)/(2281910400000*M^3*r^16) + 
    (Sqrt[M/r]*(195787912320000000*M^11 - 24016499507000000*M^10*r - 
       62014515150588000*M^9*r^2 - 177259364897076000*M^8*r^3 - 
       13709697745374400*M^7*r^4 + 57819180529817700*M^6*r^5 + 
       29522657978843250*M^5*r^6 + 14499225706406220*M^4*r^7 + 
       2367409633829955*M^3*r^8 - 1424039188647933*M^2*r^9 - 
       887515164402438*M*r^10 - 471238116994359*r^11)*\[Chi]^3)/
     (326313187200000*M^2*r^17) + 
    ((2286677511633715200000*M^15 - 4622814182526059520000*M^14*r - 
       1820017289602512000000*M^13*r^2 + 95776085308186483200*M^12*r^3 + 
       4351607079725230617600*M^11*r^4 + 2161894976669640643200*M^10*r^5 - 
       1052915036792467464000*M^9*r^6 - 1042088629680178849440*M^8*r^7 - 
       468976916584138780496*M^7*r^8 - 93431018187397325568*M^6*r^9 + 
       47025584050146731172*M^5*r^10 + 40114339115138890108*M^4*r^11 + 
       18459808579654878150*M^3*r^12 + 2473284260791129500*M^2*r^13 - 
       781352560138185750*M*r^14 - 449120594251060875*r^15)*\[Chi]^4)/
     (2466927695232000000*M^3*r^20) + 
    (Sqrt[M/r]*(-223977299305503744000000*M^15 + 154720710715569158160000*
        M^14*r + 108626591454953972400000*M^13*r^2 + 83082126781072969149600*
        M^12*r^3 - 147057774110527955875200*M^11*r^4 - 
       127188792462541385885400*M^10*r^5 + 23578324050066020235000*M^9*r^6 + 
       39370987700745672901230*M^8*r^7 + 18719223009076056092612*M^7*r^8 + 
       5419094314012061558001*M^6*r^9 - 955282410560063520564*M^5*r^10 - 
       1431980596400180748671*M^4*r^11 - 787288661232885042660*M^3*r^12 - 
       187185257146169327760*M^2*r^13 + 20874548226987633750*M*r^14 + 
       22217459517162248625*r^15)*\[Chi]^5)/(32070060038016000000*M^2*
      r^21)) + \[Alpha]^4*
   (-(-1552526976000*M^10 + 209805926400*M^9*r + 9396769536*M^8*r^2 + 
       253460838400*M^7*r^3 - 37959989760*M^6*r^4 + 4800850560*M^5*r^5 + 
       12743931200*M^4*r^6 + 12949941312*M^3*r^7 + 7055407590*M^2*r^8 + 
       3473294440*M*r^9 + 222999315*r^10)/(14902272000*M^5*r^15) + 
    (Sqrt[M/r]*(-2837330496000*M^10 + 537791385600*M^9*r + 
       89724007296*M^8*r^2 + 525831004160*M^7*r^3 - 56749021560*M^6*r^4 + 
       21212326080*M^5*r^5 + 31680618200*M^4*r^6 + 28932014496*M^3*r^7 + 
       15648914820*M^2*r^8 + 7541253720*M*r^9 + 668997945*r^10)*\[Chi])/
     (4967424000*M^4*r^16) - ((1214495605619218802880000000*M^14 - 
       1534097196755602032153600000*M^13*r - 471866690521451786520960000*M^12*
        r^2 + 107725653395249804893440000*M^11*r^3 + 
       320078917184545794179520000*M^10*r^4 + 78364120956597101171448000*M^9*
        r^5 - 28849130759022828317985600*M^8*r^6 + 2839870917184059753612800*
        M^7*r^7 + 15044175327853492117915800*M^6*r^8 + 
       11741132469591009447791400*M^5*r^9 + 4834712798039935677160580*M^4*
        r^10 + 401175458299535674957488*M^3*r^11 - 765057216194114678292744*
        M^2*r^12 - 434888422433346771726837*M*r^13 - 189772185039975352839024*
        r^14)*\[Chi]^2)/(543266817043991040000000*M^5*r^19) + 
    (Sqrt[M/r]*(7958230717437261621360000000*M^14 - 
       6143056787001541157150400000*M^13*r - 2686358675868957514545120000*
        M^12*r^2 + 19968769646808313217040000*M^11*r^3 + 
       1272132510571622288087730000*M^10*r^4 + 448722076514706728359227000*
        M^9*r^5 - 140254471705913842851063000*M^8*r^6 - 
       27559312800504487164093400*M^7*r^7 + 33891394590152819974426200*M^6*
        r^8 + 36881100680306870196417000*M^5*r^9 + 17677687043183924065571470*
        M^4*r^10 + 3019598877841619843117205*M^3*r^11 - 
       2349227538182698041973533*M^2*r^12 - 1528942275294870783974913*M*
        r^13 - 801872660190328023348909*r^14)*\[Chi]^3)/
     (543266817043991040000000*M^4*r^20) + 
    ((378357447839286354947988480000000*M^18 - 
       889847335299541339647134208000000*M^17*r + 
       120105056316780501931577733120000*M^16*r^2 + 
       432852253767495113315209205760000*M^15*r^3 + 
       112861332321710145475157856000000*M^14*r^4 - 
       105046639932258138857065333920000*M^13*r^5 - 
       80194719008030186591653700332800*M^12*r^6 + 
       1628407779886728719127784617600*M^11*r^7 + 
       10821312280962389290748046415200*M^10*r^8 + 
       601111778066671287695069162400*M^9*r^9 - 
       3162958462563962905036020943200*M^8*r^10 - 
       1978558613215833579158454675876*M^7*r^11 - 
       402393847178158245505345083078*M^6*r^12 + 
       284410226193748575196272978267*M^5*r^13 + 
       228985791870715625133821362358*M^4*r^14 + 
       102096352707628570193646654625*M^3*r^15 + 8790387637028532303399005375*
        M^2*r^16 - 7193273070498802487516208750*M*r^17 - 
       3713198772398700026985221250*r^18)*\[Chi]^4)/
     (12853692891260828006400000000*M^5*r^23) + 
    (Sqrt[M/r]*(-845548515231806132865245967840000000*M^18 + 
       1119650336617796122514619692448000000*M^17*r + 
       133368513785589757309160099333760000*M^16*r^2 - 
       482758173239637760040563006219200000*M^15*r^3 - 
       189186654082686006222865365156180000*M^14*r^4 + 
       79050588746411974548817607135580000*M^13*r^5 + 
       98084692491211851746094449828170200*M^12*r^6 + 
       7372282227145804971036560107209600*M^11*r^7 - 
       12823248398707339343650140238720800*M^10*r^8 - 
       2951974970273106075286946071875600*M^9*r^9 + 
       2249285453676217009610612413810200*M^8*r^10 + 
       1892536905905382917939291194949364*M^7*r^11 + 
       598739143355660635056911845494027*M^6*r^12 - 
       164154118305736853388625239349398*M^5*r^13 - 
       198493475838393385989556824960177*M^4*r^14 - 
       108824994407363610625433764336770*M^3*r^15 - 
       21312554965093977143257028496270*M^2*r^16 + 
       5111461212550249223279549579500*M*r^17 + 
       4205717301800757126526029244500*r^18)*\[Chi]^5)/
     (3933230024725813369958400000000*M^4*r^24)) + 
  \[Alpha]^5*(-(-29560314527744000*M^13 - 17512044181632000*M^12*r - 
       17892207665418240*M^11*r^2 + 10457241648979840*M^10*r^3 + 
       4627666092541440*M^9*r^4 + 3088504861151424*M^8*r^5 + 
       131219332907520*M^7*r^6 - 219344253328200*M^6*r^7 - 
       1945732176960*M^5*r^8 + 111011070930760*M^4*r^9 + 
       91849317111552*M^3*r^10 + 49680292391730*M^2*r^11 + 
       25652965177840*M*r^12 + 1776721541595*r^13)/(127861493760000*M^7*
      r^18) + (Sqrt[M/r]*(-31909682656051200*M^13 - 16986084312637440*M^12*
        r - 17257840779091968*M^11*r^2 + 13868256938984448*M^10*r^3 + 
       5904425235391488*M^9*r^4 + 3710490869232576*M^8*r^5 + 
       195652726077952*M^7*r^6 - 202780090985472*M^6*r^7 + 
       45675481902336*M^5*r^8 + 160938860033952*M^4*r^9 + 
       124720598306304*M^3*r^10 + 66901273206768*M^2*r^11 + 
       33626312679960*M*r^12 + 3198098774871*r^13)*\[Chi])/
     (25572298752000*M^6*r^19) - 
    ((378556878471566110095881016115200000000*M^17 - 
       177387493834139075008231977146880000000*M^16*r - 
       216681984634585602516901413152256000000*M^15*r^2 - 
       410723407719162772121741565929817600000*M^14*r^3 + 
       31143805937630357068414791990996480000*M^13*r^4 + 
       146986894337657967499348111361852160000*M^12*r^5 + 
       76362913037387341821994140053848320000*M^11*r^6 + 
       15167261911405834518896223848121120000*M^10*r^7 - 
       8515794188384792985826454727846528000*M^9*r^8 - 
       4200733609665061296487429036045094400*M^8*r^9 + 
       1061242672086660952966503851825691200*M^7*r^10 + 
       2104861787552004473370748171704193200*M^6*r^11 + 
       1284134552125260907211361359430177600*M^5*r^12 + 
       488003271319614432558921135500672420*M^4*r^13 + 
       19277453527020396841838084802376812*M^3*r^14 - 
       98377741523050685846345801912104656*M^2*r^15 - 
       55549156591504743415412975872174113*M*r^16 - 
       24257684090606878341909984936682251*r^17)*\[Chi]^2)/
     (66628916618855278487095296000000000*M^7*r^22) + 
    (Sqrt[M/r]*(772175636150559962286457443977625600000000*M^17 - 
       44959943543133532640286665526220800000000*M^16*r - 
       166914445266484702330534279168239360000000*M^15*r^2 - 
       640230848159954708417044463137665907200000*M^14*r^3 - 
       46070734706944794769879321540183008000000*M^13*r^4 + 
       183509052619932936336051156758486232960000*M^12*r^5 + 
       104060371502021373775188981601171554240000*M^11*r^6 + 
       27080453658552077690489727955519632000000*M^10*r^7 - 
       10756374599149814281027622039460009936000*M^9*r^8 - 
       7253804800068236410494512480300604864000*M^8*r^9 - 
       96787657591482349264029442337808084800*M^7*r^10 + 
       1932831648687067024272966331606047023400*M^6*r^11 + 
       1357589519214249153439119929422134570000*M^5*r^12 + 
       578340535090946077387382399293623282440*M^4*r^13 + 
       76575726377162421526348317650739764160*M^3*r^14 - 
       101924323838890908882998439210878215866*M^2*r^15 - 
       64886560561532062588310601252456623751*M*r^16 - 
       33790579229502231846223143977671720968*r^17)*\[Chi]^3)/
     (21521140067890254951331780608000000000*M^6*r^23) - 
    ((-1134354072337232865840608486172920060313600000000*M^21 + 
       1710667666133043150428724321462225458442240000000*M^20*r + 
       796529432134282051725423621756865697654784000000*M^19*r^2 + 
       282378414402453725620790372251396307027712000000*M^18*r^3 - 
       1510646529471275942062220994778355267020861440000*M^17*r^4 - 
       838073952490921109756537613553936979169361920000*M^16*r^5 + 
       321376150891837514375722490652678678279217920000*M^15*r^6 + 
       391355779572995444062779780371912589015183360000*M^14*r^7 + 
       143047633833061962246635850387239713579506240000*M^13*r^8 - 
       15461640555920166046134528666287560426571596800*M^12*r^9 - 
       34033823124649558787280289273703285745382790400*M^11*r^10 - 
       9830332286317842874998076100041963041406672800*M^10*r^11 + 
       3208793146333837906417062640896087581615496000*M^9*r^12 + 
       4085064176351421655619820735660640819007010000*M^8*r^13 + 
       1808545356855629859445485068519320394040890804*M^7*r^14 + 
       168210008898332178815455967684802389707008402*M^6*r^15 - 
       393136923275599285221217143826481479878716583*M^5*r^16 - 
       269467942341607201722015219090198640008727972*M^4*r^17 - 
       112720595311026251732191823666449836284764575*M^3*r^18 - 
       5341578511347513292203867193491751412369175*M^2*r^19 + 
       11125979902592561223127798825776315050852850*M*r^20 + 
       5435294861248482648356029293954570341008200*r^21)*\[Chi]^4)/
     (13748134698169652668009768088002560000000000*M^7*r^26) + 
    (Sqrt[M/r]*(-149742332751355857776142271064571558602342400000000*M^21 + 
       94942710557360323654327441126116520157337600000000*M^20*r + 
       68963423256967754892454165480245539718928896000000*M^19*r^2 + 
       67079779364375810321280790750034554985754240000000*M^18*r^3 - 
       85949537315337842014365076947541565915860976640000*M^17*r^4 - 
       75583862006746952617368052543224369946996014720000*M^16*r^5 + 
       12349545318051361908017491968085753154295534720000*M^15*r^6 + 
       25870985671806235449669486990592005512509654560000*M^14*r^7 + 
       11185958124426343200099019550062647349511397600000*M^13*r^8 - 
       89932357529077637154671650883849790298902940800*M^12*r^9 - 
       2322331450236417077872072644168757484295176534400*M^11*r^10 - 
       885789912086695638882410465915735443683339934800*M^10*r^11 + 
       78050931666507053463356603198992978458430743000*M^9*r^12 + 
       225776604700591158270653834423428308747771153000*M^8*r^13 + 
       116937363129394793884686940369766013320513007644*M^7*r^14 + 
       23403549483877014095353205851647036576221693982*M^6*r^15 - 
       16905559342038563105879306376212038585834753173*M^5*r^16 - 
       15032594464147367807415314919289992337640440157*M^4*r^17 - 
       7711808605644751205007078930808884102720607770*M^3*r^18 - 
       1321807955899667218336645568751480235446573720*M^2*r^19 + 
       524816675967881766682414212616366408149710350*M*r^20 + 
       378985436946861742917756526759382846463087300*r^21)*\[Chi]^5)/
     (261214559265223400692185593672048640000000000*M^6*r^27)) + 
  \[Alpha]^6*(-(-1487414852481035878400000*M^16 + 10650819523976626176000*
        M^15*r - 222225324218382904473600*M^14*r^2 + 217484192759813769101312*
        M^13*r^3 - 51302765855526056202240*M^12*r^4 + 51249895599951487057920*
        M^11*r^5 + 24965206752523951513600*M^10*r^6 + 19338756713604496896000*
        M^9*r^7 + 5026876402008461704704*M^8*r^8 - 137536252722504796160*M^7*
        r^9 - 748226066627791992240*M^6*r^10 + 114047057196664225920*M^5*
        r^11 + 512909745295508761200*M^4*r^12 + 389825226599883826752*M^3*
        r^13 + 211154543331974432190*M^2*r^14 + 111324502561257225240*M*
        r^15 + 8051580399132134865*r^16)/(569668984838553600000*M^9*r^21) + 
    (Sqrt[M/r]*(-2696849714065720012800000*M^16 + 172549155293064216576000*
        M^15*r - 313817614134527878502400*M^14*r^2 + 484074377168126865096704*
        M^13*r^3 - 63614807139153933012480*M^12*r^4 + 
       116044110617669782947840*M^11*r^5 + 53308942923938498596800*M^10*r^6 + 
       38460080813034262636800*M^9*r^7 + 9928347549485020752096*M^8*r^8 - 
       33348761986693753600*M^7*r^9 - 1068736059544848654960*M^6*r^10 + 
       572215441608912404160*M^5*r^11 + 1231967405594128203000*M^4*r^12 + 
       888481608401623332096*M^3*r^13 + 476585277724283798070*M^2*r^14 + 
       244119886186866810120*M*r^15 + 24154741197396404595*r^16)*\[Chi])/
     (189889661612851200000*M^8*r^22) - 
    ((5092494812462678282222724156364010581120058880000000000*M^20 - 
       4808216773856510093478450117441278179686470860800000000*M^19*r - 
       1734882915540229343150311349638296271784685998784000000*M^18*r^2 - 
       680032796179645432186654412959244569816990503667200000*M^17*r^3 + 
       823450761446826525859028662302880427551623381139200000*M^16*r^4 + 
       225318110235619227450620294911986102781108202745600000*M^15*r^5 + 
       20603091366828652869268544874260581221153985120800000*M^14*r^6 + 
       105203718159634639751767120389112957053417112115040000*M^13*r^7 + 
       79362877516950242137491892092550837109532332653800000*M^12*r^8 + 
       36953942051341669150450605953563724042200236049056000*M^11*r^9 + 
       36620096001600835955619992796991676171570809764000*M^10*r^10 - 
       6689162573956057498691274927341658378571788556768800*M^9*r^11 - 
       2527799548583905857464943764339100327818564606838240*M^8*r^12 + 
       1580349659739838307562514972211998772971883297182720*M^7*r^13 + 
       2064084747442217656024750430947791323197211503983060*M^6*r^14 + 
       1189391145377791022281627860716070239337929970875820*M^5*r^15 + 
       435987621100506588623346377167305275183173829409310*M^4*r^16 + 
       1829231412250684926748139605872002537790264724716*M^3*r^17 - 
       104707358481370539992800711221842072625096551300808*M^2*r^18 - 
       59041107576816072156180352355176374272410668481884*M*r^19 - 
       25717988061241518449507490315089521788104327496843*r^20)*\[Chi]^2)/
     (63940883460619179691635266175825082245120000000000*M^9*r^25) + 
    (Sqrt[M/r]*(127189266505782902842266680328411276239342542080000000000*
        M^20 - 78670603304712105246555729997159345966106644454400000000*M^19*
        r - 33323137569811472522082699184257157695032716393344000000*M^18*
        r^2 - 15639879249854712670270248437155094481263086294771200000*M^17*
        r^3 + 13953086680760140286900234763812913008873026348742400000*M^16*
        r^4 + 4675220351285640068654339498414202356085595908931200000*M^15*
        r^5 - 655174253244987928678595045331557051267028690780000000*M^14*
        r^6 + 1319279973219052362316111279283833644852275373822000000*M^13*
        r^7 + 1127324089557937395732990581065876587599288048221440000*M^12*
        r^8 + 656624914402367495785070095927004602807497537493176000*M^11*
        r^9 + 38884808044501263209878433135082954652655117125944000*M^10*
        r^10 - 110638745411840524841325921411870132778330669907440800*M^9*
        r^11 - 61266671820357881614081556374528522999669464295881600*M^8*
        r^12 + 9041255807880268322314713566797430143734895351971760*M^7*
        r^13 + 24502296374685582305205841359762104957749718474623560*M^6*
        r^14 + 15711148787274832872384701759166242974415800819830780*M^5*
        r^15 + 6402425039786809322118763402449720691262972777224160*M^4*
        r^16 + 642785809173388949356869861280211290187070092606190*M^3*r^17 - 
       1387318111394038079726232967660973962829415794754849*M^2*r^18 - 
       874718456153600663960944311865052831537340828997464*M*r^19 - 
       450797361604823494517451909594753735592887136792527*r^20)*\[Chi]^3)/
     (255763533842476718766541064703300328980480000000000*M^8*r^26) + 
    ((35851956943325653401736217635818827174308357579512545280000000000*
        M^24 - 
       68325377264199334074551023474171675459020922001169737318400000000*M^23*
        r + 1160169775025326048428104263418585339853263068471823400960000000*
        M^22*r^2 + 
       24933479821432558360260298719259582167145464984337038893875200000*M^21*
        r^3 + 
       13654057867315434370599404703084928804277939736338980204953600000*M^20*
        r^4 - 
       3533927826707648565631362665172291932210523078850194208972800000*M^19*
        r^5 - 
       4848725586343589727117647523448304202911773285407601549501440000*M^18*
        r^6 - 102045231089005481030565904948144898605590478469522650352640000*
        M^17*r^7 + 
       94436932200899940984356642013249349774380881814236053332480000*M^16*
        r^8 - 375979770399175645421429411907517336779932291538882478589568000*
        M^15*r^9 - 
       368126498690103577248139060944158263247784908103290499980736000*M^14*
        r^10 - 92478464396244943446824369644554727898142846628576694074233600*
        M^13*r^11 + 
       49950723788686075952717423997192905099168785698081076525309440*M^12*
        r^12 + 50782218550516271400765109118362019894477546299584071670837120*
        M^11*r^13 + 
       10362707674479422044304034699822178856070515465310899757726720*M^10*
        r^14 - 8237898549397985423072106078217788656069595988917306538341120*
        M^9*r^15 - 
       8021725773695526586750104882525790471872163480358333316476160*M^8*
        r^16 - 3124659967086211939113146367582397405351505169687232726956416*
        M^7*r^17 - 
       29545010580386627811429107419462214218217291670672695536848*M^6*r^18 + 
       939418348844735515443646013796167747803091191443468089894412*M^5*
        r^19 + 591958904011683415887162111858236399655623196508642822059468*
        M^4*r^20 + 
       236207341176220719992414098108831412454267895653175452303565*M^3*
        r^21 + 2116754009743551150484847462096280714115923027400384649705*M^2*
        r^22 - 29642846800544433494645300476847274261673482163848499346535*M*
        r^23 - 14004803800203778432252966907603464664039595803801048281695*
        r^24)*\[Chi]^4)/
     (26214514092808712387182878411692531614893775257600000000000*M^9*r^29) + 
    (Sqrt[M/r]*
      (-50554123701838893072473389649985863446531950026812350735360000000000*
        M^24 + 
       59813318160536398884089347662748672788497636140174820592230400000000*
        M^23*r + 
       9781164663028208851491773330797292854402486872790317099855360000000*
        M^22*r^2 - 
       18767707405858016988379425085572883469844525204864937803765657600000*
        M^21*r^3 - 
       12754658879585529098537297979371425578882994611031144051294156800000*
        M^20*r^4 + 
       1459119182896061953688561258760302662515558411279703487285990400000*
        M^19*r^5 + 
       4419009459370230748337417327268916128169417670189496072421941120000*
        M^18*r^6 + 
       261221704544866839396978110812548587933829426455262320594355840000*
        M^17*r^7 - 
       260550102774404438631543198621262419666933209627168957084405280000*
        M^16*r^8 + 
       167157012775785419669625630312154881258619578945171783177831744000*
        M^15*r^9 + 
       254209776453852067232723278195089984852389917664067832205614608000*
        M^14*r^10 + 
       89004500369251060996658179828843610899143476952027354059139052800*M^13*
        r^11 - 
       26483439507390985577045302530578590210986069364787840915345209920*M^12*
        r^12 - 
       39277004061848930035354119837058174579788259964358568748247432960*M^11*
        r^13 - 
       11914909243899445483959248752488603599594465155853193253922732160*M^10*
        r^14 + 
       3475584510079543606432471288190480890602937937831977367678883360*M^9*
        r^15 + 
       5137267208459714069414415683012679896775713965729564836427593240*M^8*
        r^16 + 
       2301317163550506591177386865860215347897217274616232338316307088*M^7*
        r^17 + 
       323514539290348288955031689955432226241591987689312913108659404*M^6*
        r^18 - 
       474365345811846788906179537139569589485074330707522116296230376*M^5*
        r^19 - 
       367304687676736043391831327471627374207893676834978048999344224*M^4*
        r^20 - 
       181057087128127998403698991007337550638630113635357514183030115*M^3*
        r^21 - 26223744600245565217165709657134816886187738780064979489376810*
        M^2*r^22 + 
       16001572320072963191241331233447118179108687263537005161660005*M*
        r^23 + 10653498482243271628713669285588850091380220974823822953634340*
        r^24)*\[Chi]^5)/
     (5426404417211403464146855831220354044283011478323200000000000*M^8*
      r^30)) + \[Alpha]^7*
   (-(-5300765877699279021146112000000*M^19 - 3319555928333057598369300480000*
        M^18*r - 3584894983571822453069709312000*M^17*r^2 + 
       1566105969232072399508480983040*M^16*r^3 + 
       609364539632758448112052469760*M^15*r^4 + 
       614772606737538289101714831360*M^14*r^5 - 
       37686628859752503694157316096*M^13*r^6 - 1391963661846098198668062720*
        M^12*r^7 + 21490356038854795920492134400*M^11*r^8 + 
       28995046995718047375385013760*M^10*r^9 + 14601013360234195762426890240*
        M^9*r^10 + 3454495212377350038458905344*M^8*r^11 - 
       225624049169797917635476480*M^7*r^12 - 594837986155219377713142000*M^6*
        r^13 + 234123703374168937569651840*M^5*r^14 + 
       600704448609287020462223760*M^4*r^15 + 438620443554274350705528192*M^3*
        r^16 + 237724901872286420584522530*M^2*r^17 + 
       127153580734793634308927640*M*r^18 + 9447318461561281540133895*r^19)/
     (618250355865585451008000000*M^11*r^24) + 
    (Sqrt[M/r]*(-1905036520262458653278208000000*M^19 - 
       1082033446103455153237622784000*M^18*r - 
       1164534592203828086374882344960*M^17*r^2 + 
       718582933568314018032657432576*M^16*r^3 + 
       279232718513257991758826962944*M^15*r^4 + 
       251222129438608052754367371264*M^14*r^5 - 8326962370350623809328676864*
        M^13*r^6 + 3760446103555821509380202496*M^12*r^7 + 
       10379713707378721594314768384*M^11*r^8 + 11820833710514521042617915648*
        M^10*r^9 + 5729519276822474770442996736*M^9*r^10 + 
       1353873122314134100422936192*M^8*r^11 - 27156792729644431056659456*M^7*
        r^12 - 138065192643191951447213904*M^6*r^13 + 
       173570574691085306483878272*M^5*r^14 + 288261302533733624677165584*M^4*
        r^15 + 200811115068428153343966912*M^3*r^16 + 
       107710401549615042697805286*M^2*r^17 + 55900002140083470544975800*M*
        r^18 + 5668391076936768924080337*r^19)*\[Chi])/
     (41216690391039030067200000*M^10*r^25) + 
    ((-5147554975250265324520023476804694806621745053214724023386112000000000\
0000*M^23 + 
       1383353461417348671466664060042826050305431850148939387863695360000000\
0000*M^22*r + 
       1973274371618468205088357475840644796797230793897822310546217369600000\
0000*M^21*r^2 + 
       5251082502554330180248157199047860960678683739631502024198297354240000\
0000*M^20*r^3 + 
       1021858896894113044697248365839366075041849093321160429402357760000000\
000*M^19*r^4 - 
       1360473399672004139586395992673198786254106501341351274330296237056000\
0000*M^18*r^5 - 
       9468160249797604284955708087299584371085773408332358956693695692800000\
000*M^17*r^6 - 
       1769432828902703126023002542139056461661179875232562869130151739392000\
000*M^16*r^7 + 
       1063670232973981720445167217178966261686593533451221823454858088192000\
000*M^15*r^8 + 
       2790721231092747098268962728308330513734178486463644278885322288192000\
00*M^14*r^9 - 
       2274470958893332934975646858076900842712604025809474891315921353689600\
00*M^13*r^10 - 
       2307035471561934995318188275404907945355570724362400825778948865699200\
00*M^12*r^11 - 
       7346918381927583626055400772186200459218170193195964165922012648832000\
0*M^11*r^12 + 
       7342968668494851092359056311795632456082699063130864643372311085440000*
        M^10*r^13 + 172085112050284923004638477469381433396813530298325352202\
59117720224000*M^9*r^14 + 
       4637305769903253680639200258883012207380308765148707421928519230003200*
        M^8*r^15 - 5583576901480217756789554712275929918887523641912149334269\
807343425600*M^7*r^16 - 
       6153115813113942601579592827022082362981759842666745956169155146075600*
        M^6*r^17 - 3404946091110066198246981172817609683139452500894117494405\
081997460800*M^5*r^18 - 
       1209585545301620036930500257445406227541347383461994209169507876655060*
        M^4*r^19 + 
       36726245393800156224876385579044987629425218959240460258283745180484*
        M^3*r^20 + 
       334755943505041645086478450792693223951722585262099072757183225320508*
        M^2*r^21 + 
       188503698183806819611609001804588910133984581836537757985554006186009*
        M*r^22 + 
       81808077266152348628570498317618789430608869001192842987418734892593*
        r^23)*\[Chi]^2)/
     (177105540327767863221901308124481589869563786493118382080000000000000*
      M^11*r^28) + (Sqrt[M/r]*(7228031347137410146724723225824936565792255553\
770250909268574208000000000000*M^23 + 
       1041352334697648372058710020755530696579464981116420555091521536000000\
00000*M^22*r - 
       9078171884348057763543468689837161273789498595576989208020400947200000\
00000*M^21*r^2 - 
       5879727961753678476590048012020730946594636416726271661141682343936000\
000000*M^20*r^3 - 
       6429706949090303774166522292792610525245492499201199568351904600064000\
00000*M^19*r^4 + 
       1293586654623138933245579203845804750121887510100555014949226564613120\
000000*M^18*r^5 + 
       9851122758076098040614961045466529875143510802457133633138430538470400\
00000*M^17*r^6 + 
       2239138271571114575279446269405465938392673099677784534022986825456640\
00000*M^16*r^7 - 
       1267964723780562826600869373652375650555531132809554719865424689472000\
00000*M^15*r^8 - 
       4694829908266473930077818297229157879840427786591294404782406062427840\
0000*M^14*r^9 + 
       1341132444143755461149466412798343781260505272701257034534165268808960\
0000*M^13*r^10 + 
       2120915473859929579716676167329868790319688669273411059924074178642112\
0000*M^12*r^11 + 
       7844555482185066187065649797833050144682459327146580933592394161147840\
000*M^11*r^12 - 
       2894447655944074293868083597168990209168220952062855407306420813205600\
00*M^10*r^13 - 
       1728704774533532631437052155630731487737926593548260803705279499865728\
000*M^9*r^14 - 
       7765357644303256397887424397367228375751438275962910842728317533044160\
00*M^8*r^15 + 
       2544003167952424495765629566055010965499370537736952219868260703173616\
00*M^7*r^16 + 
       4307954096455610684214792070331686506617912703219970352785005277336362\
00*M^6*r^17 + 
       2597296103716472442053031709583225330521961573391020391733822773674340\
00*M^5*r^18 + 
       1017085149054586680638670856214740520178119683429018753676517056684849\
20*M^4*r^19 + 
       6795076032741154647557353184405180854251092126113878109173660829697880*
        M^3*r^20 - 2619316700762403331575238854742332766784001158572995063621\
2658489386238*M^2*r^21 - 
       1638366900688908495852245404301721186534101547819112017113460959668104\
3*M*r^22 - 
       8352355113092512816742867885055815149549459555797071757781272983818374*
        r^23)*\[Chi]^3)/(4073427427538660854103730086863076566999967089341722\
787840000000000000*M^10*r^29) - 
    ((-1019813724116629375588102239153184433532336666956553194900137714850463\
7440000000000000*M^27 + 12183031062015113418484756877580584336901150061367771\
256873134203249203609600000000000*M^26*r + 6618695575683432700953377757527028\
605845513911729808467580873317836498927616000000000*M^25*r^2 + 
       4645780162239113230052838793860767696620238510314250765916229736914354\
254643200000000*M^24*r^3 - 10588939361505395030667685401837461979334423066559\
449398459271746886751315558400000000*M^23*r^4 - 68893323348748899960322001720\
87607353659228832540844212320206144147062068346880000000*M^22*r^5 + 
       1403752849024412331375996907496681138918157426020928864928840577998133\
164646400000000*M^21*r^6 + 28403036311206455172508157645704082873623959596080\
75925422447916168639373164544000000*M^20*r^7 + 117946819396740325684287104194\
1421003883887185476294515790611797947687268791296000000*M^19*r^8 - 
       1790598384018222206561377600166318047303983770740112038248966197006521\
84745548800000*M^18*r^9 - 272961867967934936974457279433281457601583156521251\
429512016521424821635202012160000*M^17*r^10 - 4580071285036474442104178795408\
9444038520028993210247458145919386905677088545280000*M^16*r^11 + 
       4524061500483314886748015456831992066013921160794916728989101901437443\
5306867840000*M^15*r^12 + 303872346061192101801813916389397154624749055800398\
13193485962029848081977119040000*M^14*r^13 + 40812075990843190227712352652006\
82532161516647865461339978181185356290731473184000*M^13*r^14 - 
       4821731501973359026478963478998618028976715328316570155873186746642479\
989521548800*M^12*r^15 - 3469167858916784716397049310638801105118458515467003\
999620736190129245946853878400*M^11*r^16 - 4079525532699434571264303001600934\
42982212904345614253532171602154926295907860800*M^10*r^17 + 
       7729931707439452008685245316858689989805713582761095923861058052564383\
62219404800*M^9*r^18 + 618863545292234196128574792725726871507638578273620430\
290139460432717293308226080*M^8*r^19 + 21197282633153445820316162448343120954\
0703041635342350617646314714053552179516744*M^7*r^20 - 
       2041437952007204992249538824472744201155300908650214751518288578029127\
7730277268*M^6*r^21 - 8460851010157868020148822414986137736837870836799668479\
3606301112897417840710318*M^5*r^22 - 5011612478541503988520816480841262086595\
1352284208406504220752412853741689420972*M^4*r^23 - 1914658439254744648316323\
1346370200663717099155834348972328064443201705537753825*M^3*r^24 + 
       5437411099546173406952655128722161018639177577256972160894801466343147\
19651675*M^2*r^25 + 291145097683663181824036645751877194062845920148071691082\
1512146922954544651775*M*r^26 + 134250800121536523952392827278739365508487573\
1199484017169774745560736313114175*r^27)*\[Chi]^4)/(1878778948485898569962989\
384652886553367323500681587691658779033600000000000000*M^11*r^32) + 
    (Sqrt[M/r]*(-201920698100964320265348393824604019219076106222126502777610\
239399553925120000000000000*M^27 + 112815855721135674426327763739752697154909\
781085255542977252847403256051302400000000000*M^26*r + 
       8705115638189888499842179374582729489589803710864237914060326452477961\
6829440000000000*M^25*r^2 + 1085046479516021904285878613790051752175344901918\
08045356620311434894046452121600000000*M^24*r^3 - 102035247087014385220400326\
660056163161386353451748351375503331859783345555046400000000*M^23*r^4 - 
       9760437204811618721908032716269844971409025416373590121145435638544855\
3893242880000000*M^22*r^5 + 6073163072977938079823146139830546149519957237358\
387596767970347762949720115200000000*M^21*r^6 + 31921515168186257248822023798\
330371537009793832747865331376757234205546867660288000000*M^20*r^7 + 
       1592702399433289138266343197941723696753158905437567387203332479953014\
9393795072000000*M^19*r^8 - 1119883555894784384661892745758881812970177031905\
171656690680396211019338721753600000*M^18*r^9 - 34947029072095718780524257075\
89837672348096825670494393067867318682202134813835520000*M^17*r^10 - 
       8660607451776233210523388008076006738327683458318296393775849317146973\
37931336960000*M^16*r^11 + 39813179737043353979229488014685631559577162606880\
0935539365307057223381010161280000*M^15*r^12 + 348275652821776428205659697084\
654474535966632550452143988283223561569787291070080000*M^14*r^13 + 
       6734353923586653332617427851598066844314425627976663345012503169793980\
7816552768000*M^13*r^14 - 456892509209902431886215032343408271277604014154607\
07599672138980395102065515417600*M^12*r^15 - 40482617211065240622194072519796\
023059573180056031419520055629614187260950344540800*M^11*r^16 - 
       8913421130089351261950541980903490273011289962967162880554545889036707\
803068365600*M^10*r^17 + 5853540527210423927714989050118906230522636552246096\
669492384036026662099286919600*M^9*r^18 + 60093207118545472956383204364428455\
53051648264694338099195190882429483359808530960*M^8*r^19 + 
       2370910947454554168250951175958942610555402899050212298948784903503470\
363932650808*M^7*r^20 + 15747774023514388107228602071828267737267257909288358\
2490166843636465156368701844*M^6*r^21 - 6487554159415196543143312260511003203\
73081361713574797520981016477828673875409746*M^5*r^22 - 
       4572497084377328015254219824318557761000094243784226530114212700050388\
18571031634*M^4*r^23 - 217340453626735253392084875694391187984679869371798877\
972783827324498614937280765*M^3*r^24 - 25877522060264232833809360119643915452\
393138882158430006116564581098960952539390*M^2*r^25 + 23706182978129666310458\
883243351537552560670748408788580627984626290792645562425*M*r^26 + 
       1487466871789379138227810462948118262262936775296131734285809954741448\
0416360650*r^27)*\[Chi]^5)/(5636336845457695709888968153958659660101970502044\
763074976337100800000000000000*M^10*r^33)), 
 (M*(-6*M + r))/r^4 + (6*(M/r)^(5/2)*(2*M + r)*\[Chi])/r^3 + 
  (M^3*(48*M^3 - 66*M^2*r - 47*M*r^2 - 3*r^3)*\[Chi]^2)/(2*r^8) + 
  (M^4*Sqrt[M/r]*(-132*M^3 + 60*M^2*r + 133*M*r^2 + 39*r^3)*\[Chi]^3)/
   (2*r^9) - (3*M^5*(1696*M^5 - 2896*M^4*r - 484*M^3*r^2 + 2124*M^2*r^3 + 
     925*M*r^4 + 75*r^5)*\[Chi]^4)/(40*r^12) + 
  (M^6*Sqrt[M/r]*(31944*M^5 - 25188*M^4*r - 24450*M^3*r^2 + 18569*M^2*r^3 + 
     17250*M*r^4 + 3315*r^5)*\[Chi]^5)/(80*r^13) + 
  \[Alpha]^2*((-3840*M^5 - 16976*M^4*r + 1344*M^3*r^2 + 3270*M^2*r^3 + 
      1040*M*r^4 + 45*r^5)/(480*M*r^10) + 
    (Sqrt[M/r]*(8160*M^5 + 26320*M^4*r - 2484*M^3*r^2 - 3710*M^2*r^3 - 
       2550*M*r^4 - 45*r^5)*\[Chi])/(160*r^11) + 
    ((272832000*M^9 + 113248800*M^8*r - 650692000*M^7*r^2 - 
       265950300*M^6*r^3 + 167657580*M^5*r^4 + 110921840*M^4*r^5 + 
       18910794*M^3*r^6 - 5561781*M^2*r^7 - 3372726*M*r^8 - 242571*r^9)*
      \[Chi]^2)/(1176000*M*r^14) + 
    (Sqrt[M/r]*(-7087752000*M^9 - 8957592000*M^8*r + 13325411400*M^7*r^2 + 
       7476255000*M^6*r^3 - 2719500570*M^5*r^4 - 2431870922*M^4*r^5 - 
       727872573*M^3*r^6 + 84421347*M^2*r^7 + 71391984*M*r^8 + 13816998*r^9)*
      \[Chi]^3)/(7056000*r^15) + 
    ((-2714584320000*M^13 + 2087266406400*M^12*r + 5409722304000*M^11*r^2 - 
       2378084184000*M^10*r^3 - 4569815769120*M^9*r^4 - 93146777136*M^8*r^5 + 
       1318920045744*M^7*r^6 + 542842738788*M^6*r^7 + 27116222484*M^5*r^8 - 
       50463739546*M^4*r^9 - 16093855260*M^3*r^10 - 1234472850*M^2*r^11 + 
       377419050*M*r^12 + 28350675*r^13)*\[Chi]^4)/(987840000*M*r^18) + 
    (Sqrt[M/r]*(760581925488000*M^13 + 264914313048000*M^12*r - 
       1527915971458800*M^11*r^2 - 31613190701400*M^10*r^3 + 
       1031818944105180*M^9*r^4 + 192187113812694*M^8*r^5 - 
       234575307205470*M^7*r^6 - 134608986887679*M^6*r^7 - 
       21486832956918*M^5*r^8 + 8472015429861*M^4*r^9 + 
       3930538043700*M^3*r^10 + 565960929660*M^2*r^11 - 2461142200*M*r^12 - 
       38317060650*r^13)*\[Chi]^5)/(65197440000*r^19)) + 
  \[Alpha]^3*((32256000*M^8 - 58553600*M^7*r - 44474400*M^6*r^2 - 
      42192000*M^5*r^3 + 9507456*M^4*r^4 + 6694128*M^3*r^5 + 
      4435830*M^2*r^6 + 858480*M*r^7 + 68985*r^8)/(1209600*M^3*r^13) - 
    (Sqrt[M/r]*(7168000*M^8 - 97917120*M^7*r - 73677600*M^6*r^2 - 
       57805440*M^5*r^3 + 16435776*M^4*r^4 + 10406340*M^3*r^5 + 
       6740790*M^2*r^6 + 2069550*M*r^7 + 68985*r^8)*\[Chi])/
     (403200*M^2*r^14) - ((450296985600000*M^12 - 1814372313600000*M^11*r + 
       297123332912000*M^10*r^2 + 1595206417392000*M^9*r^3 + 
       1673532942244800*M^8*r^4 + 162239829718400*M^7*r^5 - 
       441608725399800*M^6*r^6 - 268718599867080*M^5*r^7 - 
       83693921744840*M^4*r^8 - 1508800284684*M^3*r^9 + 
       8838479428416*M^2*r^10 + 4448150854686*M*r^11 + 346236255981*r^12)*
      \[Chi]^2)/(2281910400000*M^3*r^17) - 
    (Sqrt[M/r]*(49889660620800000*M^12 + 1209254128402320000*M^11*r + 
       101180081418416000*M^10*r^2 - 652014119932375200*M^9*r^3 - 
       898786156472080800*M^8*r^4 - 152179077479891000*M^7*r^5 + 
       232075250743207800*M^6*r^6 + 135458958091750410*M^5*r^7 + 
       50313168188186826*M^4*r^8 + 5495745448144809*M^3*r^9 - 
       4107914638442901*M^2*r^10 - 2176393901839872*M*r^11 - 
       471238116994359*r^12)*\[Chi]^3)/(326313187200000*M^2*r^18) + 
    ((2770853187284582400000*M^16 - 16531463584273397760000*M^15*r + 
       15215193730987810560000*M^14*r^2 + 19842861568174675430400*M^13*r^3 - 
       4023373900853606745600*M^12*r^4 - 20111021341277150592000*M^11*r^5 - 
       10002277004448219724800*M^10*r^6 + 3074639932994871971520*M^9*r^7 + 
       4496746419633422914848*M^8*r^8 + 1935744002590725296368*M^7*r^9 + 
       312034720101195196896*M^6*r^10 - 110505297837907764012*M^5*r^11 - 
       103223999134584989492*M^4*r^12 - 28737701376721507170*M^3*r^13 - 
       481744904330418300*M^2*r^14 + 2016584087353514250*M*r^15 + 
       137017870547468625*r^16)*\[Chi]^4)/(2466927695232000000*M^3*r^21) + 
    (Sqrt[M/r]*(133100726509778227200000*M^16 + 1121560353223627917600000*
        M^15*r - 487462356835856241840000*M^14*r^2 - 997182056483270182324800*
        M^13*r^3 - 186074673929663563044000*M^12*r^4 + 
       723466869443400202520400*M^11*r^5 + 542276946127826405987400*M^10*
        r^6 - 65833210467592846272540*M^9*r^7 - 185046350860952809770486*M^8*
        r^8 - 85716346571912770005250*M^7*r^9 - 19672970610076131919089*M^6*
        r^10 + 2218153690578474125142*M^5*r^11 + 4147963855297146892471*M^4*
        r^12 + 1474460055200796506700*M^3*r^13 + 193514217693421241760*M^2*
        r^14 - 59750739756301093500*M*r^15 - 22217459517162248625*r^16)*
      \[Chi]^5)/(32070060038016000000*M^2*r^22)) + 
  \[Alpha]^4*((15875887104000*M^11 - 21927926307840*M^10*r + 
      613563052032*M^9*r^2 - 1641771538176*M^8*r^3 + 2058318859520*M^7*r^4 - 
      414693227520*M^6*r^5 - 87023397120*M^5*r^6 + 39193739200*M^4*r^7 + 
      56625336768*M^3*r^8 + 33804482250*M^2*r^9 + 6946588880*M*r^10 + 
      668997945*r^11)/(14902272000*M^5*r^16) - 
    (Sqrt[M/r]*(7500603264000*M^11 - 27007208040960*M^10*r + 
       666424071936*M^9*r^2 - 1028990340224*M^8*r^3 + 2696930426960*M^7*r^4 - 
       569660830200*M^6*r^5 - 103210464720*M^5*r^6 + 71222362904*M^4*r^7 + 
       91737698976*M^3*r^8 + 52241119700*M^2*r^9 + 16623141150*M*r^10 + 
       668997945*r^11)*\[Chi])/(4967424000*M^4*r^17) + 
    ((-7505774344279780208640000000*M^15 + 17908586734172464941811200000*M^14*
        r - 7742628737566271658869760000*M^13*r^2 - 
       7324735721668239884929920000*M^12*r^3 + 50439837419458127182080000*
        M^11*r^4 + 1424462597488280324487744000*M^10*r^5 + 
       641316856204452628544904000*M^9*r^6 - 240562541611731088440734400*M^8*
        r^7 - 49892748982147617017763200*M^7*r^8 + 42995338089632167420217400*
        M^6*r^9 + 45983381798830395154246440*M^5*r^10 + 
       15438644010744977716742620*M^4*r^11 + 91097311920692864498712*M^3*
        r^12 - 2015486850865627541418588*M^2*r^13 - 1052137237373172473345823*
        M*r^14 - 83022175102648912138008*r^15)*\[Chi]^2)/
     (543266817043991040000000*M^5*r^20) + 
    (Sqrt[M/r]*(8269845168276088356960000000*M^15 - 
       62470944409802608314835200000*M^14*r + 29786888720296998012602880000*
        M^13*r^2 + 27093645488425736906421120000*M^12*r^3 - 
       604128214180863908405100000*M^11*r^4 - 5840954040474572290536636000*
        M^10*r^5 - 2787764271749739145502389800*M^9*r^6 + 
       945986654430441130398901800*M^8*r^7 + 260772615784004569824551000*M^7*
        r^8 - 122553094590148974313684800*M^6*r^9 - 
       163677424656817894607613660*M^5*r^10 - 64200294748624781513763776*M^4*
        r^11 - 6894510065539719070378359*M^3*r^12 + 6561497697865418928077601*
        M^2*r^13 + 3672098917275708745615647*M*r^14 + 
       801872660190328023348909*r^15)*\[Chi]^3)/(543266817043991040000000*M^4*
      r^21) + ((1654578763734658824295833600000000*M^19 - 
       4911619314606166678033469952000000*M^18*r + 
       4323691604463874582567783034880000*M^17*r^2 + 
       2011238235968290985976417377280000*M^16*r^3 - 
       2893928975627025606382655262720000*M^15*r^4 - 
       1018723466174045712104376817920000*M^14*r^5 + 
       458688434927980116379113706694400*M^13*r^6 + 
       428391459712780335648320732870400*M^12*r^7 + 
       25973096233737568112908750704000*M^11*r^8 - 
       64668411667889856316214411988000*M^10*r^9 - 
       9166443310568587682186826952800*M^9*r^10 + 
       13364272571053106065596239948928*M^8*r^11 + 
       8557177248313159159985082307068*M^7*r^12 + 
       1622023469906685236402447849826*M^6*r^13 - 
       713106678442766113988918839117*M^5*r^14 - 
       590013965528827379991437171042*M^4*r^15 - 
       154940301873257613361226172595*M^3*r^16 + 
       11534064342497470236669352575*M^2*r^17 + 18082013766346850560271996250*
        M*r^18 + 1285015982931445186983453750*r^19)*\[Chi]^4)/
     (12853692891260828006400000000*M^5*r^24) - 
    (Sqrt[M/r]*(307500173257055243716072261440000000*M^19 - 
       5415912013695972017776183135699200000*M^18*r + 
       5079565733271986926157539375664640000*M^17*r^2 + 
       2656619900172898409557747099480320000*M^16*r^3 - 
       3037890866968642919730587567035560000*M^15*r^4 - 
       1276667479670185880193893331455100000*M^14*r^5 + 
       424909144099140391315763974341651600*M^13*r^6 + 
       505081401702045029754972958577727000*M^12*r^7 + 
       63294410850850524815250266381767200*M^11*r^8 - 
       74665655802931901027691918475101600*M^10*r^9 - 
       18426993529345670522798424778437000*M^9*r^10 + 
       10277843080037117337380157682601232*M^8*r^11 + 
       8813595790982817546159724579484790*M^7*r^12 + 
       2348523587915247639414009066410943*M^6*r^13 - 
       448968286169751331357939026527184*M^5*r^14 - 
       576565520630865861341014241794977*M^4*r^15 - 
       204567468580579922860520473204950*M^3*r^16 - 
       13456145317123943134038663777270*M^2*r^17 + 
       14402509816809789198764579982500*M*r^18 + 
       4205717301800757126526029244500*r^19)*\[Chi]^5)/
     (3933230024725813369958400000000*M^4*r^25)) + 
  \[Alpha]^5*((493943157227520000*M^14 - 220944072853504000*M^13*r - 
      80536922850278400*M^12*r^2 - 404489176815820800*M^11*r^3 + 
      49467247462505600*M^10*r^4 + 20686196252347392*M^9*r^5 + 
      28595146418586176*M^8*r^6 + 1674496199925120*M^7*r^7 - 
      2417138294708280*M^6*r^8 - 739322986733760*M^5*r^9 + 
      386246433589016*M^4*r^10 + 392000210449848*M^3*r^11 + 
      239706147711030*M^2*r^12 + 51305930355680*M*r^13 + 5330164624785*r^14)/
     (127861493760000*M^7*r^19) - 
    (Sqrt[M/r]*(837612121522176000*M^14 - 1375943913856512000*M^13*r - 
       831731060397219840*M^12*r^2 - 1318472645387251200*M^11*r^3 + 
       274036795370757120*M^10*r^4 + 134307786241190016*M^9*r^5 + 
       116206912946421440*M^8*r^6 + 4154243170082720*M^7*r^7 - 
       10497648350217600*M^6*r^8 - 2659643145588000*M^5*r^9 + 
       2077762595676768*M^4*r^10 + 1943610150441960*M^3*r^11 + 
       1106764801462320*M^2*r^12 + 367027262251650*M*r^13 + 
       15990493874355*r^14)*\[Chi])/(127861493760000*M^6*r^20) - 
    ((4607522842027080217939613908992000000000*M^18 - 
       5645537251124632202689481037864960000000*M^17*r - 
       968546823292477145838747756049920000000*M^16*r^2 - 
       168111569149687299366856535977267200000*M^15*r^3 + 
       4068040787720905611842588973849638400000*M^14*r^4 + 
       1436410535232564604267611110103329280000*M^13*r^5 - 
       799928014250894189299933576052010240000*M^12*r^6 - 
       545222075674462772035532690747462400000*M^11*r^7 - 
       163497784832739991014673917313202976000*M^10*r^8 + 
       44827700439031879682588327127911808000*M^9*r^9 + 
       39064954356114403385154999079640505600*M^8*r^10 + 
       3109210002798527192713745240313924800*M^7*r^11 - 
       6628706524286518815165497791377843600*M^6*r^12 - 
       5177843929979442122228173086867400560*M^5*r^13 - 
       1592178848694317766812584634625311380*M^4*r^14 + 
       50138596358854957552014355545618012*M^3*r^15 + 
       258554109025880366109634109857468212*M^2*r^16 + 
       134355913217747570844336770450749227*M*r^17 + 
       10752785512519077656367771592977417*r^18)*\[Chi]^2)/
     (66628916618855278487095296000000000*M^7*r^23) + 
    (Sqrt[M/r]*(2494923131019482883054537110234726400000000*M^18 - 
       7196431353476449311526166831821777920000000*M^17*r - 
       1564481856160514207683022514509002752000000*M^16*r^2 + 
       570347079139281419680005386187592089600000*M^15*r^3 + 
       4818868517107253648294144356038288837120000*M^14*r^4 + 
       1504316002688303062273698905960768110080000*M^13*r^5 - 
       1077317470505527639537643288073567509760000*M^12*r^6 - 
       678562369250846442422611291022635436160000*M^11*r^7 - 
       203297712312782041110883158433372107072000*M^10*r^8 + 
       59099913758033399184371281677198042518400*M^9*r^9 + 
       51310607891539658535683754209571724521600*M^8*r^10 + 
       6561970375341104971060436401968218470000*M^7*r^11 - 
       7185921512020486419307445530421040738600*M^6*r^12 - 
       6051079914449644468572953900201897374320*M^5*r^13 - 
       2147618573388507840848139232694426048152*M^4*r^14 - 
       169697849549879655608058099254126599368*M^3*r^15 + 
       277275662583816360809539325498463970302*M^2*r^16 + 
       153499970527371599369734612988886562119*M*r^17 + 
       33790579229502231846223143977671720968*r^18)*\[Chi]^3)/
     (21521140067890254951331780608000000000*M^6*r^24) + 
    ((11718990672443374529507178642186165092352000000000*M^22 - 
       19751256072959210667425978469695147884462080000000*M^21*r + 
       3608949481636561298515511682394468209573888000000*M^20*r^2 + 
       9076263043549697231792376784568780795203584000000*M^19*r^3 + 
       7243710635282151906376327984743299532206868480000*M^18*r^4 - 
       5909943982427674635672309931879919398838046720000*M^17*r^5 - 
       8507307688962893429169529603418286476720056320000*M^16*r^6 + 
       32420307730980912079789930444013594884296960000*M^15*r^7 + 
       2422883808038336065885671070770135796906471680000*M^14*r^8 + 
       1076074481614829504172536676064381291619032665600*M^13*r^9 + 
       24585619392235546779762262992288376189788825600*M^12*r^10 - 
       195854139651552117397936759432025158009898304000*M^11*r^11 - 
       78421826339434415054824263446759398594104055200*M^10*r^12 + 
       5838368406326717954678736768350259300636897600*M^9*r^13 + 
       17847633169968725427180901050694945094118593712*M^8*r^14 + 
       8847750762813266098625599746697773710427438892*M^7*r^15 + 
       1034049765768388944573677451015603687231668694*M^6*r^16 - 
       1007239806688151086669186982422266959786990073*M^5*r^17 - 
       698728963126263097997612110116544772810779028*M^4*r^18 - 
       164043149993832848518601845892906847302898405*M^3*r^19 + 
       27279723843536432942059077851897335933195575*M^2*r^20 + 
       27612129645523515539305037275322720341140150*M*r^21 + 
       2012098342843066363602915551810137051199400*r^22)*\[Chi]^4)/
     (13748134698169652668009768088002560000000000*M^7*r^27) - 
    (Sqrt[M/r]*(365765468738837413010677929834857608362393600000000*M^22 - 
       1375121272694533716323863671065295362410337280000000*M^21*r + 
       201648515991665208805256193899752027817318400000000*M^20*r^2 + 
       711122633777975103610095705356033322411869568000000*M^19*r^3 + 
       559515820975446741996519349330366087062619668480000*M^18*r^4 - 
       370982843735755667673232910616032576829187584000000*M^17*r^5 - 
       584520567718937515199232340255555165234134284160000*M^16*r^6 - 
       11791965441613648887664059711980848964049273600000*M^15*r^7 + 
       162440495584272357125734963450738711450520791200000*M^14*r^8 + 
       75640012237491130570092452042456871605428827465600*M^13*r^9 + 
       4427046886488426542006295567783938824658803920000*M^12*r^10 - 
       13308426630485316860893786273864053716908296472800*M^11*r^11 - 
       6106155663498477479152205992978787575511292748800*M^10*r^12 - 
       143912022041750963494025959695791300851908168600*M^9*r^13 + 
       1021198008124268134364136967787208586454551248672*M^8*r^14 + 
       587873046659262678656649608262198394515368146360*M^7*r^15 + 
       106593045616457827858409586494279458639119969648*M^6*r^16 - 
       48432105959445257722906843674224510444813163849*M^5*r^17 - 
       43876632974312723957730471559885878702758651107*M^4*r^18 - 
       14209644018335216788429529559253591545821480550*M^3*r^19 - 
       223606146930809721771311768222074864762441620*M^2*r^20 + 
       1457588206465772924936674823457211916762006150*M*r^21 + 
       378985436946861742917756526759382846463087300*r^22)*\[Chi]^5)/
     (261214559265223400692185593672048640000000000*M^6*r^28)) + 
  \[Alpha]^6*((35153780747857035264000000*M^17 - 29067371436557477330944000*
       M^16*r + 2409273496927429011210240*M^15*r^2 - 
      8697588079578711056959488*M^14*r^3 + 3362288795311266123317248*M^13*
       r^4 - 1730006795994256031723520*M^12*r^5 + 205658797756036975472640*
       M^11*r^6 + 64651049550943454842880*M^10*r^7 + 168380479406509658136576*
       M^9*r^8 + 53058150383572292614656*M^8*r^9 + 292908534703235010560*M^7*
       r^10 - 9314244787560419987280*M^6*r^11 - 2337278307912636042240*M^5*
       r^12 + 1815906234541891411920*M^4*r^13 + 1638034496395456487328*M^3*
       r^14 + 1019796420445630477650*M^2*r^15 + 222649005122514450480*M*
       r^16 + 24154741197396404595*r^17)/(569668984838553600000*M^9*r^22) - 
    (Sqrt[M/r]*(21853683134740071014400000*M^17 - 35294765630413342470144000*
        M^16*r - 299949355129096352010240*M^15*r^2 - 
       8617153969422998952056832*M^14*r^3 + 3445473774562322077113344*M^13*
        r^4 - 1774991097131599978421760*M^12*r^5 + 400592086060714394806400*
        M^11*r^6 + 207902077708240653366720*M^10*r^7 + 
       247358015560268753474880*M^9*r^8 + 71160771214055609902816*M^8*r^9 - 
       3344373374608561815520*M^7*r^10 - 13236848163405859964400*M^6*r^11 - 
       2520823104548195544240*M^5*r^12 + 3261473800532622098424*M^4*r^13 + 
       2727029935645850510676*M^3*r^14 + 1565268550438302459750*M^2*r^15 + 
       529783911475845676650*M*r^16 + 24154741197396404595*r^17)*\[Chi])/
     (189889661612851200000*M^8*r^23) - 
    ((88909811082288936890933344607166984432225976320000000000*M^21 - 
       134107712100683738320529828156166065419221822566400000000*M^20*r + 
       21083013922539606489424548807407081567021844836352000000*M^19*r^2 + 
       27654719616066083683930339418472625296315170702169600000*M^18*r^3 + 
       15544739996704695599942459000776679630360225823091200000*M^17*r^4 - 
       1612120396204412808319988009834510245226520928492800000*M^16*r^5 - 
       3388140061976147161731172738263815108060559008966400000*M^15*r^6 + 
       1298654627012013414264019592958213770430178031342880000*M^14*r^7 - 
       416301380661859260711386391354336677710930028021760000*M^13*r^8 - 
       455985090925905549727254331091351900170894956235848000*M^12*r^9 - 
       338469918195864817637469616896792503702516122078032000*M^11*r^10 - 
       36757580676270709561942683658020812553586666431261600*M^10*r^11 + 
       46313298986023292212129613112733240956306229956050400*M^9*r^12 + 
       30229440164370131848282333512000228910420916990429760*M^8*r^13 + 
       488453064549710831623577367274418753374275622732960*M^7*r^14 - 
       6691883148267011538240338007881845723981427903230740*M^6*r^15 - 
       4871753712258499374544654351055443721946570417899220*M^5*r^16 - 
       1460969062914062092883850369828639104430334316534690*M^4*r^17 + 
       88119809528207222203469493702873855235643069756316*M^3*r^18 + 
       275464506256750633799940776649816417665999998106166*M^2*r^19 + 
       142693011999479779078721502230217928080538991851236*M*r^20 + 
       11525172594797529304893677558961419935732569457281*r^21)*\[Chi]^2)/
     (63940883460619179691635266175825082245120000000000*M^9*r^26) + 
    (Sqrt[M/r]*(669991632319718159473424319451112976228634682880000000000*
        M^21 - 1687173798684416148656572250082031086079527707750400000000*
        M^20*r + 365551231903913610325654699352894896892228355287808000000*
        M^19*r^2 + 419978453283628607150084669840412623610751601121945600000*
        M^18*r^3 + 179674946365134447567606076782170070844771793016422400000*
        M^17*r^4 - 40350177091278394711790815426960791205746549910963200000*
        M^16*r^5 - 50328918797388379557966711229267490961373143179947200000*
        M^15*r^6 + 18018972842201533874352387737187116517503017950958080000*
        M^14*r^7 - 6779779042450995964393228164029736375021226375047600000*
        M^13*r^8 - 7117947817220609782974952237121214428163959506226928000*
        M^12*r^9 - 5111958060636338461995706277318253942681187369050024000*
        M^11*r^10 - 520354206356580355386299056827350773139641970392809600*
        M^10*r^11 + 755452881226827653591126267996080109180150909116761120*
        M^9*r^12 + 504571261746028132779262468680295879032125187233582880*M^8*
        r^13 + 37230255760453747279189166341016855019573083511676480*M^7*
        r^14 - 91914990077530096029709354185815685853251347015603040*M^6*
        r^15 - 70826460678657190412621114219341537958256101381647260*M^5*
        r^16 - 24474142158653002989293083117575586354530161547159628*M^4*
        r^17 - 1413795376795752523385533718406065777086830674505552*M^3*
        r^18 + 3708444230049341516128026790409583588342170932464903*M^2*
        r^19 + 2045935693838159135249485210445992894510105186958466*M*r^20 + 
       450797361604823494517451909594753735592887136792527*r^21)*\[Chi]^3)/
     (255763533842476718766541064703300328980480000000000*M^8*r^27) + 
    ((531802018246962157671807184659583548236972862362033848320000000000*
        M^25 - 
       1044797818331104409487801474822724775045610371228830924800000000000*
        M^24*r + 
       421076625844804672069916301898018089569675583376286851399680000000*
        M^23*r^2 + 
       431168161402954631796427414681350298663870196385464899274342400000*
        M^22*r^3 - 
       172722917639714066155239824678733771260484169810155914160537600000*
        M^21*r^4 - 
       155500122774248188962948818175845161351149688977752586405888000000*
        M^20*r^5 - 
       26071598639978487187187142763435477475132763707175966141972480000*M^19*
        r^6 + 
       39579095241050527214068087883821141952138005296068613366051840000*M^18*
        r^7 + 
       6864266841172052478997870209485951012533315613282569886745600000*M^17*
        r^8 - 
       3643141643638258274439041951027671474543499508628487573853696000*M^16*
        r^9 + 
       1497063415570604389054356565428329514286512959425393355191680000*M^15*
        r^10 + 
       2440273396632251255793064389195374633761602892953103075163404800*M^14*
        r^11 + 
       942543982078223344376034196093435365240043119718905375262874880*M^13*
        r^12 - 
       199255937162097184449666153201002316234333251867798923329553920*M^12*
        r^13 - 
       348401532855840359646737739356668036185031816482231465880371840*M^11*
        r^14 - 
       113102518397937665201081180902038550695472903535538915793489920*M^10*
        r^15 + 20111666692148965175635886636874934516573967646538265768344320*
        M^9*r^16 + 
       37719540709334917937269487332546757937395936173705765662782208*M^8*
        r^17 + 16917966003263132979942605626252871249224893929848059116360128*
        M^7*r^18 + 
       1371069813589024841206967821271860093275913660591595095186416*M^6*
        r^19 - 2461984265080235367433405625389883479015524783525540273815572*
        M^5*r^20 - 
       1543716913575547392017882020324605530422089836329570666516732*M^4*
        r^21 - 329376064956989441230423227441047954245141093696647063874255*
        M^3*r^22 + 
       86930059463881190592065042240958016129281164152513115337165*M^2*r^23 + 
       73006768508868416351880409274394009378119390485365051804765*M*r^24 + 
       5424878313199203663186078534278498379392317657621669880565*r^25)*
      \[Chi]^4)/(26214514092808712387182878411692531614893775257600000000000*
      M^9*r^30) - 
    (Sqrt[M/r]*
      (208014687420359346654255690251618521471103511924133293557760000000000*
        M^25 - 
       658426380217362584811536024320135158637001250568389007626854400000000*
        M^24*r + 
       327728002475650908706104298745340000690570739796111017685517312000000*
        M^23*r^2 + 
       296050736165833903594658677944232419908095360639350715127504179200000*
        M^22*r^3 - 
       132932872425869505803392551405878123933639052541026637537557504000000*
        M^21*r^4 - 
       111454850307778976232131694567173861929297136636296071693041049600000*
        M^20*r^5 - 
       13564454037391840471288945365973602216067780148897999055358314240000*
        M^19*r^6 + 
       30684505883233483924599731854700698796804562382369703096709371520000*
        M^18*r^7 + 
       5409511338838358360912666897964288042251516543657290521171618240000*
        M^17*r^8 - 
       3307177988160245692505942885297630495497791364805042689512052128000*
        M^16*r^9 + 
       804790451028075689838859621394597375206915003677993825255740448000*
        M^15*r^10 + 
       1715654434293550541798692473475788929258366907383359447350272822400*
        M^14*r^11 + 
       754546980745252762504076149439193124565796824107931316094993626240*
        M^13*r^12 - 
       119704888691548201517895102411312136287034829547198432509608795200*
        M^12*r^13 - 
       263613829945669256565242788104307762974757091115669958779695351040*
        M^11*r^14 - 
       101253844099319486708608369060164584185280678162935208411375282880*
        M^10*r^15 + 
       4530862851536600389739746100056796463243846525747052785305338800*M^9*
        r^16 + 
       24512376215750328739466530499199538608975061048914221260956508344*M^8*
        r^17 + 
       12461229922921148856900290062596706638424960617049005304074090360*M^7*
        r^18 + 
       1845264123922424822151267702131036015533901824499523956184597756*M^6*
        r^19 - 
       1395772501709005568201531275511410983885645803103063810166724208*M^5*
        r^20 - 
       1076290517076916702828622257487380519076394544044692103697063434*M^4*
        r^21 - 
       327742095789043387510210411116663987120644827263307663951840815*M^3*
        r^22 + 11720151111444093509029481442961834919404673127824132008671870*
        M^2*r^23 + 
       43782567191131575482167013257977867967478490545245573144040845*M*
        r^24 + 10653498482243271628713669285588850091380220974823822953634340*
        r^25)*\[Chi]^5)/
     (5426404417211403464146855831220354044283011478323200000000000*M^8*
      r^31)) + \[Alpha]^7*((160989196084077013082151321600000*M^20 - 
      25312577623850244925764403200000*M^19*r + 
      14395972771632486925204586496000*M^18*r^2 - 
      119518273341420175912849676697600*M^17*r^3 + 
      7002352860596735047748780032000*M^16*r^4 - 
      4476999489656194579303920844800*M^15*r^5 + 
      9982643214413544567843023603712*M^14*r^6 - 
      680442955833567828639051055104*M^13*r^7 - 
      472424403442121516013115576320*M^12*r^8 - 
      154790597378873841080891166720*M^11*r^9 + 
      177648912487377741415870824960*M^10*r^10 + 
      134621734444098390486216640512*M^9*r^11 + 38199868545626619754354688256*
       M^8*r^12 - 1987394512070523581361015680*M^7*r^13 - 
      9088957586387269330884452880*M^6*r^14 - 2007406861400321163794943360*
       M^5*r^15 + 2126202452006737868790442416*M^4*r^16 + 
      1822271481163840196183501808*M^3*r^17 + 1149177195830346938521296030*
       M^2*r^18 + 254307161469587268617855280*M*r^19 + 
      28341955384683844620401685*r^20)/(618250355865585451008000000*M^11*
      r^25) - (Sqrt[M/r]*(103964757911923403511771955200000*M^20 - 
       82329699126309075222322544640000*M^19*r - 
       38241032725193992640017956864000*M^18*r^2 - 
       125543520577858013938684419768320*M^17*r^3 + 
       13575402593801701334264252006400*M^16*r^4 + 
       967935005860086501645244354560*M^15*r^5 + 
       11449945271514047384653851604992*M^14*r^6 - 
       994170926805415451825677271040*M^13*r^7 - 
       515037258466887962554764042240*M^12*r^8 - 6806642199600343771196736000*
        M^11*r^9 + 323066782328020293818462188800*M^10*r^10 + 
       197032745846405762567339450112*M^9*r^11 + 
       49945866422139230206521137280*M^8*r^12 - 6291957831279457594945848160*
        M^7*r^13 - 12673743087172640068561165200*M^6*r^14 - 
       1848983003277389406151639200*M^5*r^15 + 3826536767803833863293449936*
        M^4*r^16 + 3045534203071353208528453140*M^3*r^17 + 
       1759948122470004575796878190*M^2*r^18 + 604276842135430566410858550*M*
        r^19 + 28341955384683844620401685*r^20)*\[Chi])/
     (206083451955195150336000000*M^10*r^26) + 
    ((-1218218698584291100027607823552354000700804839062533503990104064000000\
000000*M^24 + 
       9925098066336854928706799629671641401263199282653398696491745280000000\
00000*M^23*r + 
       2800036795213362634171576969999108425009516792998439900293419499520000\
00000*M^22*r^2 + 
       5398200035825869149144460121499289440552256062352263653179352678400000\
00000*M^21*r^3 - 
       6781558092728670658688866820762770366104174800706154480238541471744000\
00000*M^20*r^4 - 
       3597592640498489400988214797714580171372213483631472525043644258713600\
00000*M^19*r^5 + 
       4525041482349434626654789942727677895231719450055562030407109037056000\
0000*M^18*r^6 + 
       8571973805184609944368144039674697503156662190921441285400804874649600\
0000*M^17*r^7 + 
       4257900856369246234221047863390815334071334503023345092097561349734400\
0000*M^16*r^8 - 
       8059471408835019531640412479790536600205196143241165748310749808793600\
000*M^15*r^9 - 
       5951440547303211254912298987926675970509883553872327470971546015891200\
000*M^14*r^10 - 
       2163059289879065896792950438721625904382727841289485275259516573696000\
0*M^13*r^11 + 
       1581170889673122588696197458854800305054036749565884891644106663472320\
000*M^12*r^12 + 
       7831111974949863837253308019982385605693417702465598545593374633081600\
00*M^11*r^13 + 
       2670757355165729300266818943673869703683019753914679435213620664524800\
0*M^10*r^14 - 
       1370652303681232637771748300217714399467662153006907585695130532071360\
00*M^9*r^15 - 
       7724564864510757750888122213008836973428740686820994029299509640135680\
0*M^8*r^16 + 
       2941817470753127199028932682517006885702777066590739841215892427073600*
        M^7*r^17 + 2033900996766652711457382357457224933508469579986618864021\
2910593346800*M^6*r^18 + 
       1419001801356748095560924608846720677426188107859711452951601361562008\
0*M^5*r^19 + 
       4151610388216202722452088878270876461900367331396180561548419432134340*
        M^4*r^20 - 
       362021796885213504980510362911590442284012643995129974864609114591116*
        M^3*r^21 - 
       882934354122708479464581455918878445602130850639599136088493523312216*
        M^2*r^22 - 
       455155912749304626058578547896765513955651127655871844909592509764611*
        M*r^23 - 
       37028188113947747658083376852622518458008036382788318459630878297531*
        r^24)*\[Chi]^2)/
     (177105540327767863221901308124481589869563786493118382080000000000000*
      M^11*r^29) + (Sqrt[M/r]*(5563331990706223157344258636909337800301974384\
2577107579778891776000000000000*M^24 - 
       8657239916401971129194905352086528329516308293605556327739123220480000\
0000000*M^23*r - 
       2541867643029790040928323755028788777213577243714322903141263582822400\
0000000*M^22*r^2 - 
       2343602297566717604514222447707136862001672314701303809071949932462080\
0000000*M^21*r^3 + 
       5654799997051330043265282871450398069880648634807028053897586549227520\
0000000*M^20*r^4 + 
       2479493255277847829546554493110333298700176352970977385401566186388480\
0000000*M^19*r^5 - 
       6921510653487440068845230621909679681431228115222815587072307493488640\
000000*M^18*r^6 - 
       7677019889393737138391916969201305531185594191123008462009737834225152\
000000*M^17*r^7 - 
       3185786487461401947938617535945805081361354062814289361237132375791616\
000000*M^16*r^8 + 
       8710140769386681726022548324221507474086817632708815183102262252819392\
00000*M^15*r^9 + 
       5111453348800843933409063951905090729907129715298464659519668309222598\
40000*M^14*r^10 - 
       1920939346147576620368516232706413950575560324403973016153661123989504\
0000*M^13*r^11 - 
       1456031080410856849512497703727346677743168398774063656515121849520064\
00000*M^12*r^12 - 
       6708156067407910628328088626201200168221041614875081331146927463034576\
0000*M^11*r^13 - 
       8556972998253966236411603622693277332074426863443900003557786440155360\
00*M^10*r^14 + 
       1316619419395610218783357457360594100634053447951848566834983883762993\
9200*M^9*r^15 + 
       7525796967914216662651080028433142073291815777870222420191965288717468\
800*M^8*r^16 + 
       2083479336110405953093712060446104598368413570043242074486844580407900\
00*M^7*r^17 - 
       1631861227078946305342065534256484668839702146577792667634188371469669\
800*M^6*r^18 - 
       1189728693979133095690260065135874425132272149724234177421516748528479\
760*M^5*r^19 - 
       4008313899345595288838071419700474203756954835330826058219582384140045\
36*M^4*r^20 - 
       1493450841134761113910434824078405479030243844438551381508267497210682\
4*M^3*r^21 + 
       6916047198272057264509851195162549991710043599958569493470102493202298\
6*M^2*r^22 + 
       3798224176902235198528045533152446370648515171668059322582676496605136\
7*M*r^23 + 
       8352355113092512816742867885055815149549459555797071757781272983818374*
        r^24)*\[Chi]^3)/(4073427427538660854103730086863076566999967089341722\
787840000000000000*M^10*r^30) + 
    ((21379515335979370169986339970765047695671670239664795770602060703021924\
3520000000000000*M^28 - 27500315287687488415576987737831403877674004992036551\
4710179668197151604736000000000000*M^27*r - 112544453292017990124012073232979\
64698737302572074602672022076886199348232192000000000*M^26*r^2 + 
       4262086949599641142483132498274514431588787301024086211530281006681928\
7508582400000000*M^25*r^3 + 1526062809950178398756401648154392968762077260056\
76486508545773298355616271564800000000*M^24*r^4 - 551742768073086947553875277\
2602226842260130777830213324903929654621834980884480000000*M^23*r^5 - 
       1035135125966937095291371879678389075850743105614365530413422816426268\
94461829120000000*M^22*r^6 - 224757088075778554316164618411770182965100145767\
07867076226287591547780273184768000000*M^21*r^7 + 180611703819595464045944450\
81810079540286190021832893077764354319068547603881984000000*M^20*r^8 + 
       1443099058055662640358162568229202156694488173158940254680819472172167\
5493327257600000*M^19*r^9 + 1861625410260802710814200577849243052729834280921\
560414111752831202993348722283520000*M^18*r^10 - 2196395479892715724432589317\
279370123669656882093361078140596343633775602094791680000*M^17*r^11 - 
       8479114692809163618219070097533340326782682997990077013272868079875279\
28973401600000*M^16*r^12 + 16267665105904381176128215983381927441378855031649\
3874649503082728828091179434880000*M^15*r^13 + 230633039963033136027378584204\
915614732920184839101630742354668607351562293926592000*M^14*r^14 + 
       6241846617444805891136253752808199505134713008271751120233887939161426\
7304198777600*M^13*r^15 - 260513148992190576535667813021329480914304846662247\
63905574535536775628066926630400*M^12*r^16 - 26733898718532372578704919279870\
965709873753377684528646896667320021219506000624000*M^11*r^17 - 
       7404121587473445495362645034326176460383389452257789490972542317986988\
139447636800*M^10*r^18 + 2366279491811716547006205537094277153218776888049461\
005531660364035983597464003840*M^9*r^19 + 31036371118759789630010876262801306\
26021085333099578885478348710112595997689117152*M^8*r^20 + 
       1285409093275712351216036458208858149583258378997744214466775066398150\
025456460792*M^7*r^21 + 50568038656648311241229747532914414587634591701974304\
248360291298409143255995684*M^6*r^22 - 22590270391802464207353603736735495045\
8737581277380627011348816166684570167923538*M^5*r^23 - 
       1312545283968824434698934147589486501591202448644515867447384645928235\
99630500428*M^4*r^24 - 254414433282773760631983981253376527186564912879082993\
05909465913645573540213355*M^3*r^25 + 946159394228645225211702047221784567763\
6840171517830937366988059953189380582025*M^2*r^26 + 7131346551776247616523211\
218417971301819987443594454678631350413127795946742725*M*r^27 + 
       5383384087048051051251760093477078437531097519103964328737879185971773\
19504725*r^28)*\[Chi]^4)/(187877894848589856996298938465288655336732350068158\
7691658779033600000000000000*M^11*r^33) - 
    (Sqrt[M/r]*(1300906765678853711795812964606144240285397549942593512576216\
018410261184512000000000000*M^28 - 273265132950562436658604427717986741526465\
5993925530505714291798960013208780800000000000*M^27*r - 
       2852065420000325036312136061471822665633211065086628309143123326612977\
0676224000000000*M^26*r^2 + 7435926086501360578394232741581403997083068152094\
93800480066491854037886500864000000000*M^25*r^3 + 148294217795069178963845858\
2389378737243369321331486533323642543111411087756492800000000*M^24*r^4 - 
       1887104088532572662056322277317069218726859010599376006276769777460237\
14820075520000000*M^23*r^5 - 106393336603648505430044880504941581918281676662\
5331414118164911470390796582369280000000*M^22*r^6 - 1916834335916666897069194\
39622883664757275339208195126808290565215117224296784896000000*M^21*r^7 + 
       2117754318450545817273515382782806326129080401352750265845728038814867\
61400681984000000*M^20*r^8 + 151185396008317573413351028491896633458194273687\
178690900568127473498176643900851200000*M^19*r^9 + 15724027263586426578885583\
483179808453651984290995688124872520388079105944884439040000*M^18*r^10 - 
       2577913382104428473128824649126725286516023560748620235299834887250456\
2719581740800000*M^17*r^11 - 957633049956723946651414822054456825978510349228\
7378200844385508424158278294993920000*M^16*r^12 + 168737552825931339321256891\
8942275575688712204540293179252801006573690002186453120000*M^15*r^13 + 
       2545349408015426269749071848149757994360642424991383288761374159081805\
401041502464000*M^14*r^14 + 7095429277457580434474084771775069115537408680289\
38526072104639021736204722185395200*M^13*r^15 - 27237828542203350138580232925\
9462137464555001276476950509414082413104148033686560000*M^12*r^16 - 
       3018430151353939866241036216962463068871211820860357502194273907006278\
62012291233600*M^11*r^17 - 98346825103135154297437345798233100679377725920211\
080306161838201820886556305468800*M^10*r^18 + 1528888507460166849292586689374\
0302588937961125414531071930477281775863365213716880*M^9*r^19 + 
       3020656713159407111841551969975165021818064825620398710538966497079479\
0362516856064*M^8*r^20 + 1393841092837981504667047377418859585345318107258405\
9123615930331111795996989358880*M^7*r^21 + 1515325900376162453476931378345413\
892944039552586717115749986589115727284830008776*M^6*r^22 - 
       1945758035110454505415093935311180660219937681667498803073082276767185\
044868579258*M^5*r^23 - 13444948260811529379250468033476809370802422898063106\
58154732200575854813026013284*M^4*r^24 - 385508830935231105640859383660156190\
769944748067019034750875508518916231871881225*M^3*r^25 + 
       3423208685227610033112320197149144167102596020049836381686410044558410\
4601331910*M^2*r^26 + 6398367920695202967364970893372930642600448288075461254\
0391830357877018143096325*M*r^27 + 148746687178937913822781046294811826226293\
67752961317342858099547414480416360650*r^28)*\[Chi]^5)/
     (56363368454576957098889681539586596601019705020447630749763371008000000\
00000000*M^10*r^34))}


==> anc/Phys_var.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{2 - \[Chi]^2/4 - (5*\[Chi]^4)/64 + 
  \[Alpha]^7*(-908279130096975635207017/(13834972998390723379200000*M^14) + 
    (3287855297623276675407797675339*\[Chi]^2)/
     (126802323654223755221139456000000*M^14) - 
    (91797749725800006037529636281231501045572874074353610691*\[Chi]^4)/
     (1204748549811602336077915031178425869629652992000000000000*M^14)) + 
  \[Alpha]^6*(-174818350006609772143/(3038234585805619200000*M^12) + 
    (38806394606036633223059*\[Chi]^2)/(2141126773560469094400000*M^12) - 
    (235686176954648067867800783568601614611807*\[Chi]^4)/
     (5024583613930473603997333482110976000000000*M^12)) + 
  \[Alpha]^5*(-161613926636417/(3068675850240000*M^10) + 
    (66384213976830913*\[Chi]^2)/(5425418903224320000*M^10) - 
    (11988272766472761475444022341*\[Chi]^4)/(449216465677335311155200000000*
      M^10)) + \[Alpha]^4*(-510561389/(9934848000*M^8) + 
    (100266780169*\[Chi]^2)/(13638559334400*M^8) - 
    (852892010768306573*\[Chi]^4)/(65158217220096000000*M^8)) + 
  \[Alpha]^3*(-66319/(1209600*M^6) + (287377*\[Chi]^2)/(85155840*M^6) - 
    (9498183659*\[Chi]^4)/(2905943040000*M^6)) + 
  \[Alpha]^2*(-49/(640*M^4) - (27*\[Chi]^2)/(5120*M^4) + 
    (18883*\[Chi]^4)/(25804800*M^4)), 2 - (\[Chi]^2*Cos[2*\[Theta]])/4 + 
  (\[Chi]^4*(-17 - 12*Cos[2*\[Theta]] + 9*Cos[4*\[Theta]]))/256 + 
  \[Alpha]^2*(-49/(640*M^4) + (\[Chi]^2*(344 - 425*Cos[2*\[Theta]]))/
     (15360*M^4) + (\[Chi]^4*(-86371167 + 11739788*Cos[2*\[Theta]] + 
       77274999*Cos[4*\[Theta]]))/(3612672000*M^4)) + 
  \[Alpha]^3*(-66319/(1209600*M^6) + 
    (\[Chi]^2*(11326327 - 9889442*Cos[2*\[Theta]]))/(425779200*M^6) + 
    (\[Chi]^4*(-310596915599557 + 76713967969698*Cos[2*\[Theta]] + 
       196650067686579*Cos[4*\[Theta]]))/(11391296716800000*M^6)) + 
  \[Alpha]^4*(-510561389/(9934848000*M^8) + 
    (\[Chi]^2*(462501401313 - 362234621144*Cos[2*\[Theta]]))/
     (13638559334400*M^8) + (\[Chi]^4*(-12582660475459683552990461 + 
       2848759224476482951718204*Cos[2*\[Theta]] + 6093007604054592037924017*
        Cos[4*\[Theta]]))/(278152610326523412480000000*M^8)) + 
  \[Alpha]^5*(-161613926636417/(3068675850240000*M^10) + 
    (\[Chi]^2*(234294799332685956 - 167910585355855043*Cos[2*\[Theta]]))/
     (5425418903224320000*M^10) + 
    (\[Chi]^4*(-43946420462424050692527520562167110491 + 
       9959336018134916841828927748640743724*Cos[2*\[Theta]] + 
       16689428171888132052233397218752115727*Cos[4*\[Theta]]))/
     (648166100868224149122463039488000000000*M^10)) + 
  \[Alpha]^6*(-174818350006609772143/(3038234585805619200000*M^12) + 
    (\[Chi]^2*(1312869055993561457992834 - 885998715327158492539185*
        Cos[2*\[Theta]]))/(23552394509165160038400000*M^12) + 
    (\[Chi]^4*(-52865822276418145617441991495216431749937751606406317 + 
       11819686359966079912812094832726333502794700215468788*
        Cos[2*\[Theta]] + 
       16476279965599907192116990186974309161650242097977249*
        Cos[4*\[Theta]]))/
     (523803717309392320033876100512359073752023040000000000*M^12)) + 
  \[Alpha]^7*(-908279130096975635207017/(13834972998390723379200000*M^14) + 
    (\[Chi]^2*(27688341176171590923499041861308 - 
       17824775283301760897275648835291*Cos[2*\[Theta]]))/
     (380406970962671265663418368000000*M^14) + 
    (\[Chi]^4*
      (
       -268765237097793328741002148830882313049872663996385840080346096290627\
79 + 6000449355033304391976268267095177411903046007648524692222686801166956*
        Cos[2*\[Theta]] + 705735722057733191334917164851293444707300295699677\
7290456920726447663*Cos[4*\[Theta]]))/
     (18135607329563429193922693951946914802643331736895322324992000000000000\
0*M^14)), 6 - 4*Sqrt[2/3]*\[Chi] - (8*\[Chi]^2)/27 - 
  (19*\[Chi]^3)/(54*Sqrt[6]) - (6269*\[Chi]^4)/69984 - 
  (163603*\[Chi]^5)/(1049760*Sqrt[6]) + 
  \[Alpha]^7*(-2380505410407910817084892495573431/
     (69679376056398293440234153574400000*M^14) - 
    (2855358254609436437856435266189669*\[Chi])/
     (22994194098611436835277270679552000*Sqrt[6]*M^14) + 
    (204351334288265555442775513523733008388496353288470506918154801784912613\
553*\[Chi]^2)/
     (25412709273478905869597822334565307562505129029576118044563865600000000\
00000*M^14) + (14932372805326609654279832885273989005012508128641674492172012\
5968981164755067*\[Chi]^3)/(5611126207584142416007199171472019909801132489730\
40686423970152448000000000000*Sqrt[6]*M^14) - 
    (119906455976328938318922661198835901677864098524467610087455339828297134\
138688769306683*\[Chi]^4)/(19410065571875003562118988248107477433789148460140\
06764796867718240691814400000000000000*M^14) - 
    (555457423861783514475627724619513407029980074098358996160573465919292250\
503402190915431*\[Chi]^5)/(25880087429166671416158650997476636578385531280186\
75686395823624320922419200000000000000*Sqrt[6]*M^14)) + 
  \[Alpha]^6*(-2550407346681287829861591163/(78471621928635029960785920000*
      M^12) - (4172846253868200463890919657*\[Chi])/
     (35312229867885763482353664000*Sqrt[6]*M^12) + 
    (1868139744249718313130726630449380311393930226650272573831*\[Chi]^2)/
     (29359417288776408697970019592869112108882498682880000000000*M^12) + 
    (183133871449147591315394625403721263632603887376416471077*\[Chi]^3)/
     (869908660408189887347259839788714432855777738752000000000*Sqrt[6]*
      M^12) - 
    (889160998286518219323155908848149739809825526655573622236432337189*
      \[Chi]^4)/
     (25657363878905286913270100429521171998038162762161245388800000000000*
      M^12) - 
    (12096583256949990753026464448838126069556436332824817386804312962609*
      \[Chi]^5)/
     (101468488824267967249765012558377847630250471738139947827200000000000*
      Sqrt[6]*M^12)) + \[Alpha]^5*
   (-54171304828742757443/(1630820162527395840000*M^10) - 
    (439597399393300268339*\[Chi])/(3669345365686640640000*Sqrt[6]*M^10) + 
    (10648017839109632238700783954047927618313*\[Chi]^2)/
     (212456028461046408326762467209216000000000*M^10) + 
    (27332565912694507442606978473196794981951033*\[Chi]^3)/
     (164695913263003175734906264580584243200000000*Sqrt[6]*M^10) - 
    (23890031318520076433280068222051569675383456373157*\[Chi]^4)/
     (1578165649660075330844592299090532393615360000000000*M^10) - 
    (75417096791824293780362717290175934801492217926983*\[Chi]^5)/
     (1480748016965008952397395243591116813762560000000000*Sqrt[6]*M^10)) + 
  \[Alpha]^4*(-66542631959597/(1759928518656000*M^8) - 
    (351208259509309*\[Chi])/(2639892777984000*Sqrt[6]*M^8) + 
    (29843390736927965437814578547*\[Chi]^2)/(769904694711135046103040000000*
      M^8) + (20128592239402565037190174577*\[Chi]^3)/
     (153980938942227009220608000000*Sqrt[6]*M^8) - 
    (787963348032262785240130421406581*\[Chi]^4)/
     (2950983102452203740909264076800000000*M^8) + 
    (37949743539062757962294677225676017*\[Chi]^5)/
     (301000276450124781572744935833600000000*Sqrt[6]*M^8)) + 
  \[Alpha]^3*(-401359009/(7936185600*M^6) - (957084739*\[Chi])/
     (5952139200*Sqrt[6]*M^6) + (29057830123176593*\[Chi]^2)/
     (1077956217676800000*M^6) + (1145226585443503523*\[Chi]^3)/
     (12612087746818560000*Sqrt[6]*M^6) + (279695297545640341765423*\[Chi]^4)/
     (31464636510762943488000000*M^6) + (11279497656845805570178421*\[Chi]^5)/
     (409040274639918265344000000*Sqrt[6]*M^6)) + 
  \[Alpha]^2*(-16297/(155520*M^4) - (102991*\[Chi])/(349920*Sqrt[6]*M^4) + 
    (1335596573*\[Chi]^2)/(92588832000*M^4) + (2819828371*\[Chi]^3)/
     (37035532800*Sqrt[6]*M^4) + (212889689162891*\[Chi]^4)/
     (8399658839040000*M^4) + (22236663093606947*\[Chi]^5)/
     (277188741688320000*Sqrt[6]*M^4)), -8*M^3*Sqrt[Pi/15]*\[Chi]^2 + 
  \[Alpha]^7*((-389217660199295212474421000284608396930948104371642421275471*
      Sqrt[Pi/15]*\[Chi]^2)/
     (496165398315306600850526139978391033601734410240000000000000*M^11) + 
    (1824673521583861337965534388070560917112726947288543207024706364558343*
      Sqrt[Pi/15]*\[Chi]^4)/
     (1473764338524275785880217249050833165754161540972949274624000000000000*
      M^11)) + \[Alpha]^6*((-704799066483557572067904504618909915211427*
      Sqrt[Pi/15]*\[Chi]^2)/(1030008489005498817675411311080320000000000*
      M^9) + (2200471798685361090878589550454046033851642752470013*
      Sqrt[Pi/15]*\[Chi]^4)/
     (2364786898468675116295986635679177908060160000000000*M^9)) + 
  \[Alpha]^5*((-50619533048080642698283891939*Sqrt[Pi/15]*\[Chi]^2)/
     (81571512579155254656000000000*M^7) + 
    (85961942844149891276814178520460463*Sqrt[Pi/15]*\[Chi]^4)/
     (124020642524641984274843289600000000*M^7)) + 
  \[Alpha]^4*((-6747341270080990487*Sqrt[Pi/15]*\[Chi]^2)/
     (11306751936480000000*M^5) + (765701657674021359283*Sqrt[Pi/15]*
      \[Chi]^4)/(1498099404575854080000*M^5)) + 
  \[Alpha]^3*((-185818771*Sqrt[Pi/15]*\[Chi]^2)/(308700000*M^3) + 
    (42747189101*Sqrt[Pi/15]*\[Chi]^4)/(130691232000*M^3)) + 
  \[Alpha]^2*((-4463*Sqrt[Pi/15]*\[Chi]^2)/(5250*M) + 
    (33863*Sqrt[Pi/15]*\[Chi]^4)/(137200*M)), 
 1/(216*M^2) + (11*\[Chi])/(648*Sqrt[6]*M^2) + (119*\[Chi]^2)/(15552*M^2) + 
  (2603*\[Chi]^3)/(139968*Sqrt[6]*M^2) + (72485*\[Chi]^4)/(10077696*M^2) + 
  (36593*\[Chi]^5)/(2239488*Sqrt[6]*M^2) + 
  \[Alpha]^7*(4981219756970537642601616932133/
     (65214626120011427999210746675200000*M^16) + 
    (28446543379282798437142656594151307533*\[Chi])/
     (41886223970030593339141076269871923200000*Sqrt[6]*M^16) + 
    (107010697602100063475458791659052645436606866630490456450990132601688977\
35291*\[Chi]^2)/(351305292996572394741320295953030811744070903704860255848050\
87805440000000000000*M^16) + 
    (713303926666283712408642041920792832055604926971635672164780687899387638\
69351*\[Chi]^3)/(969602608670539809486044016830365040413635694225414306140620\
423430144000000000000*Sqrt[6]*M^16) - (29589881643341021657655587327635262469\
792764025841020111059948601230820356515508981*\[Chi]^4)/
     (18680363858646619969558124028253812868609105284946832022105193077805154\
3040000000000000*M^16) - (405527625741997174654111882856152847437207841153898\
893631731620965696149884054134973*\[Chi]^5)/(15971711099142860073972196044157\
01000266078501862954137889994008152340692992000000000000*Sqrt[6]*M^16)) + 
  \[Alpha]^6*(2133975696186558206964905923/(29336314044089711200724582400000*
      M^14) + (9356022335073244919440750526179*\[Chi])/
     (14492139137780317333157943705600000*Sqrt[6]*M^14) + 
    (10735859507034230522074012906084158931489971541114707151061*\[Chi]^2)/
     (33822048716670422820061462570985217149432638482677760000000000*M^14) + 
    (114623064953925563265624461283281380952551384593982014156323*\[Chi]^3)/
     (365278126140040566456663795766640345213872495612919808000000000*Sqrt[6]*
      M^14) - 
    (39412459935308076801763867838435544959970666249828711885559728101*
      \[Chi]^4)/
     (1337115191860664095137276090955617649269188825090917473976320000000000*
      M^14) - 
    (256210663460011190508220836073963283622029333761499063350601767679*
      \[Chi]^5)/
     (2050243294186351612543823339465280395546089531806073460097024000000000*
      Sqrt[6]*M^14)) + \[Alpha]^5*
   (2136218666263027873/(28821039963211431936000*M^12) + 
    (144644509323317106013*\[Chi])/(221791542103725834240000*Sqrt[6]*M^12) + 
    (85408431021297587613903379992015250144303*\[Chi]^2)/
     (244749344787125462392430362225016832000000000*M^12) + 
    (486693188512252560224453633226552206323637347*\[Chi]^3)/
     (853783614355408463009754075585748716748800000000*Sqrt[6]*M^12) + 
    (363147196438927241711358071714620123247228715553*\[Chi]^4)/
     (3366753385941494039135130238059802439712768000000000*M^12) + 
    (141377238720032183305909205500463816577367490006357*\[Chi]^5)/
     (1381715589590389153661057449699742921258119987200000000*Sqrt[6]*
      M^12)) + \[Alpha]^4*(27267131939251/(325838194311168000*M^10) + 
    (14321894814334141*\[Chi])/(19767517121544192000*Sqrt[6]*M^10) + 
    (93139529194848574756687352933*\[Chi]^2)/
     (221732552076806893277675520000000*M^10) + 
    (244507480620448805529395301131*\[Chi]^3)/
     (266079062492168271933210624000000*Sqrt[6]*M^10) + 
    (1346468444191454375856270888971453*\[Chi]^4)/
     (4721572963923525985454822522880000000*M^10) + 
    (542283423480525408912933090488261093*\[Chi]^5)/
     (1155841061568479161239340553601024000000*Sqrt[6]*M^10)) + 
  \[Alpha]^3*(21268511/(205705930752*M^8) + (188716569229*\[Chi])/
     (226276523827200*Sqrt[6]*M^8) + (688468972181544559*\[Chi]^2)/
     (1397031258109132800000*M^8) + (880744300939200086377*\[Chi]^3)/
     (719191691674581565440000*Sqrt[6]*M^8) + 
    (10247775023767095012397*\[Chi]^4)/(23235423884871096729600000*M^8) + 
    (224240379320403078973939*\[Chi]^5)/(261785775769547689820160000*Sqrt[6]*
      M^8)) + \[Alpha]^2*(32159/(151165440*M^6) + 
    (164729*\[Chi])/(100776960*Sqrt[6]*M^6) + (17864927*\[Chi]^2)/
     (17360406000*M^6) + (140349521381*\[Chi]^3)/(47998050508800*Sqrt[6]*
      M^6) + (48233954687291*\[Chi]^4)/(40318362427392000*M^6) + 
    (63530450293481*\[Chi]^5)/(24191017456435200*Sqrt[6]*M^6)), 
 1/(216*M^2) + \[Chi]/(72*Sqrt[6]*M^2) + (239*\[Chi]^2)/(46656*M^2) + 
  (1421*\[Chi]^3)/(139968*Sqrt[6]*M^2) + (10685*\[Chi]^4)/(3359232*M^2) + 
  (38929*\[Chi]^5)/(6718464*Sqrt[6]*M^2) + 
  \[Alpha]^7*(4981219756970537642601616932133/
     (65214626120011427999210746675200000*M^16) + 
    (32830715313981615352668267261626863*\[Chi])/
     (55186065836667448404665449630924800000*Sqrt[6]*M^16) + 
    (128537313822374062823311700155278005344556891439537497971316219672982877\
037*\[Chi]^2)/(57278036901615064359997874340168067132185473430140259105660469\
2480000000000000*M^16) + 
    (727133073975910175092776108851954069271230892004875131972903302399605285\
0307*\[Chi]^3)/(9696026086705398094860440168303650404136356942254143061406204\
23430144000000000000*Sqrt[6]*M^16) - (701094251078722030284440436314758107299\
3172976064813671538654978774668624427467429*\[Chi]^4)/
     (21604246897391308312619395615284844448043573938242857903826005907374656\
7168000000000000*M^16) + (785846042275701492872502653940476998511072512087810\
07557156650558641059489581480667*\[Chi]^5)/(213906845077806161704984768448531\
383964206942213788500610267054663259914240000000000000*Sqrt[6]*M^16)) + 
  \[Alpha]^6*(2133975696186558206964905923/(29336314044089711200724582400000*
      M^14) + (6844909280571903159086746823*\[Chi])/
     (12107050240417976051092684800000*Sqrt[6]*M^14) + 
    (2992030711678186915555595498202674366120727751806801446971*\[Chi]^2)/
     (12683268268751408557523048464119456431037239431004160000000000*M^14) + 
    (3455104004819539131716657921983554804963573767405044882469*\[Chi]^3)/
     (19225164533686345602982305040349491853361710295416832000000000*Sqrt[6]*
      M^14) + 
    (79825015399818515390668296081778293828399010068210908778367895479*
      \[Chi]^4)/
     (3119935447674882888653644212229774514961440591878807439278080000000000*
      M^14) + 
    (2897235587985235207850695246708798437668268597728778103422131666689*
      \[Chi]^5)/
     (10251216470931758062719116697326401977730447659030367300485120000000000*
      Sqrt[6]*M^14)) + \[Alpha]^5*
   (2136218666263027873/(28821039963211431936000*M^12) + 
    (33499543302330318403*\[Chi])/(58709525850986250240000*Sqrt[6]*M^12) + 
    (8969909614523445575266269365116845466903*\[Chi]^2)/
     (34417876610689518148935519687892992000000000*M^12) + 
    (304330322281783924380633304862526070663320079*\[Chi]^3)/
     (853783614355408463009754075585748716748800000000*Sqrt[6]*M^12) + 
    (40784889732802096229322450974138030819601581971*\[Chi]^4)/
     (448900451458865871884684031741306991961702400000000*M^12) + 
    (5824763032917466728970596127137488605278197428397639*\[Chi]^5)/
     (20725733843855837304915861745496143818871799808000000000*Sqrt[6]*
      M^12)) + \[Alpha]^4*(27267131939251/(325838194311168000*M^10) + 
    (961996188049307*\[Chi])/(1520578240118784000*Sqrt[6]*M^10) + 
    (13049439717473499482280101419*\[Chi]^2)/
     (41574853514401292489564160000000*M^10) + 
    (155721380844771950603849359967*\[Chi]^3)/
     (266079062492168271933210624000000*Sqrt[6]*M^10) + 
    (2005870271384179670941949719811627*\[Chi]^4)/
     (11331775113416462365091574054912000000*M^10) + 
    (6217991964838411621764695742078279403*\[Chi]^5)/
     (17337615923527187418590108304015360000000*Sqrt[6]*M^10)) + 
  \[Alpha]^3*(21268511/(205705930752*M^8) + (413993053*\[Chi])/
     (571405363200*Sqrt[6]*M^8) + (191347537988010749*\[Chi]^2)/
     (523886721790924800000*M^8) + (556894067159645102989*\[Chi]^3)/
     (719191691674581565440000*Sqrt[6]*M^8) + 
    (716311520030995149143*\[Chi]^4)/(2876766766698326261760000*M^8) + 
    (2732318684415727654149541*\[Chi]^5)/(5890179954814823020953600000*
      Sqrt[6]*M^8)) + \[Alpha]^2*(32159/(151165440*M^6) + 
    (141919*\[Chi])/(100776960*Sqrt[6]*M^6) + (939095449*\[Chi]^2)/
     (1249949232000*M^6) + (12323462381*\[Chi]^3)/(6856864358400*Sqrt[6]*
      M^6) + (54732798391*\[Chi]^4)/(89596360949760*M^6) + 
    (2157500300084621*\[Chi]^5)/(1995758940155904000*Sqrt[6]*M^6)), 0}


==> anc/Readme.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf1348\cocoasubrtf170
{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
\paperw11900\paperh16840\margl1440\margr1440\vieww28000\viewh13360\viewkind0
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\tx11899\pardirnatural

\f0\b\fs36 \cf0 Full_metric
\b0 : contains the exact expressions for the metric components  abd the scalar field in the \
following order : \{g_\{tt\}, g_\{rr\}, g_\{thetatheta\}, g_\{phiphi\},phi\}\
\

\b Phys_var
\b0 : contains the exact espression for the horizon radius, the ergosphere, the isco radius, the quadrupole moment, and the sqaure values of the epiciclyc frequencies omega_\\phi, omega_theta, omega_r in the following order : \{r_h,r_\{ergo\},r_\{ISCO\},Q_\{20\},omega_\{\\phi\},omega_\{theta\},omega_r\}}
